Estimating the Coherence of Noise

Noise mechanisms in quantum systems can be broadly characterized as either coherent (i.e., unitary) or incoherent. For a given fixed average error rate, coherent noise mechanisms will generally lead to a larger worst-case error than incoherent noise. We show that the coherence of a noise source can be quantified by the unitarity, which we relate to the average change in purity averaged over input pure states. We then show that the unitarity can be efficiently estimated using a protocol based on randomized benchmarking that is efficient and robust to state-preparation and measurement errors. We also show that the unitarity provides a lower bound on the optimal achievable gate infidelity under a given noisy process.

==> code/Unitarity_Implementation.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Unitarity Calculation in QuTiP"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Joel Wallman, [Christopher Granade](http://www.cgranade.com/), Robin Harper and [Steven Flammia](http://www.physics.usyd.edu.au/~sflammia/)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Preamble"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We start by ensuring division and plotting both work as expected."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "from __future__ import division\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next, we import NumPy and QuTiP, along with some standard library packages."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import numpy.linalg as la\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import qutip as qt\n",
    "from qutip.superop_reps import _pauli_basis\n",
    "\n",
    "import os"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We then configure QuTiP."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "qt.settings.colorblind_safe = True"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Optionally, we use mpltools to provide pretty plotting support."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "plt.style.use('ggplot')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "FIGPATH = '../figures/'\n",
    "\n",
    "def savefig(fname):\n",
    "    for fmt in ('pdf', 'svg', 'png'):\n",
    "        plt.savefig(os.path.join(FIGPATH, '{}.{}'.format(fname, fmt)), format=fmt)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Implementation"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "A numerical implementation of the unitarity $u(\\mathcal{E})$ is available in the latest development versions of [QuTiP](http://qutip.org/) and [QuantumUtils for Mathematica](https://github.com/QuantumUtils/quantum-utils-mathematica) packages. We rely on QuTiP here, and briefly detail its implementation."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "def unitarity(oper):\n",
      "    \"\"\"\n",
      "    Returns the unitarity of a quantum map, defined as the Frobenius norm\n",
      "    of the unital block of that map's superoperator representation.\n",
      "\n",
      "    Parameters\n",
      "    ----------\n",
      "    oper : Qobj\n",
      "        Quantum map under consideration.\n",
      "\n",
      "    Returns\n",
      "    -------\n",
      "    u : float\n",
      "        Unitarity of ``oper``.\n",
      "    \"\"\"\n",
      "    Eu = _super_to_superpauli(oper).full()[1:, 1:]\n",
      "    #return np.real(np.trace(np.dot(Eu, Eu.conj().T))) / len(Eu)\n",
      "    return np.linalg.norm(Eu, 'fro')**2 / len(Eu)\n",
      "\n"
     ]
    }
   ],
   "source": [
    "import inspect\n",
    "print(\"\".join(inspect.getsourcelines(qt.unitarity)[0]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This implementation begins by converting the its input to a superoperator in the Pauli basis, then proceeding according to Equation (16) in the main body. "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We check that this is correct by ensuring that the unitarity of a few different channels match our expectations."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.0\n",
      "0.333333333333\n"
     ]
    }
   ],
   "source": [
    "print qt.unitarity(qt.to_super(qt.qeye(4)))\n",
    "print qt.unitarity(qt.to_super(qt.sigmax()) / 2 + qt.to_super(qt.qeye(2)) / 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "depol = sum(map(qt.to_super, [qt.qeye(2), qt.sigmax(), qt.sigmay(), qt.sigmaz()])) / 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0\n"
     ]
    }
   ],
   "source": [
    "print qt.unitarity(depol)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "B = (_pauli_basis(1) / np.sqrt(2)).data.todense()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "s_prep = qt.Qobj([\n",
    "    [1, 0, 0, 1],\n",
    "    [0, 0, 0, 0],\n",
    "    [0, 0, 0, 0],\n",
    "    [0, 0, 0, 0]\n",
    "], superrep='super', dims=[[[2], [2]], [[2], [2]], [[2], [2]], [[2], [2]]])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.0"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "qt.unitarity(s_prep)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Unitarity of Random Channels"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Histogram over Random Channels"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can also consider the unitarity of different random channels once we have this implementation in hand."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def random_channels(n, dim, rank=None):\n",
    "    for idx in xrange(n):\n",
    "        yield qt.rand_super_bcsz(dim, rank=rank)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "unitarities = map(qt.unitarity, random_channels(5000, 2, None))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYMAAAEbCAYAAAA4Ueg8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nSUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1534a6d8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.hist(unitarities, normed='True', bins=20)\n",
    "plt.xlabel(r'Unitarity $u(\\mathcal{E})$')\n",
    "plt.ylabel(r'Probability Density')\n",
    "savefig('unitarity-hist')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Unitarity vs Channel Rank"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "unitarities_v_rank = {rank: map(qt.unitarity, random_channels(5000, 2, rank)) for rank in [1, 2, 3, 4]}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "bins = np.linspace(0, 1, 41)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYkAAAEbCAYAAAAvc3j1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nQf8fVVzFsn6jzFcAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x15acd400>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for rank, unis in sorted(unitarities_v_rank.items(), key=lambda a: a[0]):\n",
    "    plt.hist(unis, normed=True, bins=bins, label=\"Rank = {}\".format(rank) if rank is not None else \"Full Rank\")\n",
    "plt.xlabel(r'Unitarity $u(\\mathcal{E})$')\n",
    "plt.ylabel(r'Probability Density')\n",
    "plt.legend(loc='upper left')\n",
    "savefig('unitarity-v-rank')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Unitarity vs Average Gate Fidelity"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can also informally see that the unitarity tells us something different than the average gate fidelity by looking at the correlation between unitarity and average gate fidelity for a random sampling of channels. Though the two quantities are related, there are gates of the same average gate fidelity with markedly different unitarities."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "u_v_F = np.array([\n",
    "    (qt.unitarity(S), qt.average_gate_fidelity(S))\n",
    "    for S in random_channels(1000, 2)\n",
    "]).T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZIAAAEbCAYAAADwPQLqAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzsvX1cVGX+//+a+xlmRnEwAlGxQCW1T3eU24qrZrR8y1zz\ns7r+yjARPySlmJYoKd5jaN4rSkIptUW6WUuWJOunVNI0XPGjpBJmWiSLMo4wM2duz/z+OJ3DnLmB\nmWEQ0Ov5ePTImTnnOu85c7je1/W+FTgcDgcIBAKBQAgQYUcLQCAQCISuDVEkBAKBQGgTRJEQCAQC\noU0QRUIgEAiENkEUCYFAIBDaBFEkBAKBQGgT4o68eGVlJXbu3AmapvHEE09g3LhxvM/1ej22bduG\n+vp6SCQSzJgxA3369OkgaQkEAoHgiQ7bkdA0jcLCQmRlZWHdunX49ttv8euvv/KO+fTTT3HPPfdg\nzZo1ePXVV7Fz506fxq6qqmoHiW8dRP6OoyvLDhD5O5o7Vf4OUyQ1NTWIiIhAeHg4xGIxhg0bhoqK\nCt4xtbW1GDJkCACgV69eqK+vR2NjY6tj36k/ZmehK8vflWUHiPwdzZ0qf4cpEq1Wi7CwMO61RqOB\nVqvlHRMdHY3jx48DYBTP9evX0dDQcEvlJBAIBELLdGpn+7hx42AwGDBv3jyUlpaiX79+EAo7tcgE\nAoFwxyHoqFpb1dXV2LNnD958800AjD9EIBC4OdydeeWVV7B27VrI5XLe+1VVVbwt2cSJE9tHaAKB\nQLjN2b17N/fvwYMHY/Dgwa2e02FRWzExMairq0N9fT00Gg2OHj2KjIwM3jFGoxFSqRRisRj/+te/\nMGjQIDclAnj+sr/99lu7yt+eqNVqNDU1dbQYAdOV5e/KsgNE/o6mq8vfq1evgBbiHaZIRCIRUlJS\nsHLlSi78t3fv3igrKwMAJCYm4tdff8XWrVshEAjQp08fzJgxo6PEJRAIBIIXOsy01d6QHUnH0ZXl\n78qyA0T+jqary9+rV6+AziOeawKBQCC0CaJICAQCgdAmiCIhEAgEQpsgioRAIBAIbYIoEgKBQCC0\nCaJICAQCgdAmiCIhEAgEQpsgioRAIBAIbYIoEgKBQCC0CaJICAQCgdAmiCIhEAgEQpsgioRAIBAI\nbYIoEgKBQCC0CaJICAQCgdAmiCIhEAgEQpsgioRAIBAIbYIoEgKBQCC0CaJICAQCgdAmiCIhEAgE\nQpsgioRAIBAIbYIoEgKBQCC0CaJICATCHYlWK4VWK+1oMW4LiCIhEAh3HBUVSiQmapCYqEFFhbKj\nxenyEEVCIBDuKLRaKdLS1KirE6KuToi0NDXZmbQRokgIBALBR4g5zDNEkRAIhDsKjcaC/PwmRETQ\niIigkZ/fBI3G0up5xBzmHXFHC0AgEAi3mvh4A8rKrADgkxJxNocBQFqaGmVlVp/OvRMgioRAINyR\nECUQPDpUkVRWVmLnzp2gaRpPPPEExo0bx/u8sbERmzdvhk6nA03TePbZZzFy5MiOEZZAINyxsOaw\ntDQ1APhsDrtT6DBFQtM0CgsLsWjRImg0GixYsADx8fHo3bs3d0xpaSnuuecePP/882hsbMTs2bMx\nfPhwiESijhKbQCDcofhrDruT6DBne01NDSIiIhAeHg6xWIxhw4ahoqKCd0yPHj1gNBoBABRFQa1W\nEyVCIBA6DI3GQpSIB/zekdTV1eGnn35CQ0MDbDYbVCoVIiIiMHDgQEilvofFabVahIWFca81Gg1q\namp4x4wePRrLli1DWloaKIrCa6+95q+4BAKBQGhnfFYkhw4dwpkzZ9CtWzdER0cjMjISUqkURqMR\ntbW1+Pbbb6FQKJCYmIhevXoFRbhPP/0U/fr1w5IlS1BXV4cVK1ZgzZo1UCgUQRmfQCAQCG2nVUVi\nNpvxz3/+Ew8//DBGjBjR4rEWiwVHjx5FbW0tHn300RaP1Wg0aGho4F43NDRAo9HwjqmursZzzz0H\nAJwZ7LfffkNMTAzvuKqqKlRVVXGvJ06cCLVa3dpX67RIpVIifwfRlWUHiPwdTVeXHwB2797N/Xvw\n4MEYPHhwq+e0qkiMRiPGjx+PnTt34tSpU5gwYYLXY6VSKUaOHInr16+3euGYmBjU1dWhvr4eGo0G\nR48eRUZGBu+YXr164cyZM4iLi4NOp8Nvv/2Gu+++220sT1+2qampVRk6K2q1msjfQXRl2QEif0dz\nO8g/ceJEv89rVZH06NEDAHDq1CkkJyeDpmkIhc0++l9//RVnz55FUlIS917Pnj1bvbBIJEJKSgpW\nrlzJhf/27t0bZWVlAIDExEQ899xzyMvLwxtvvAGapjF58mSoVCq/vySBQCAQ2g+Bw+Fw+HLg9u3b\n8fLLLwMATpw4AZVKhUGDBgEATp48CZlMhiFDhrSfpH7y22+/dbQIAXM7rGq6qvxdWXaAyN/RdHX5\nA/Vv+xz+O2DAAPz4448AgMOHD+PEiRPcZ4888gi+/fbbgAQgEAgEQtfGZ0UycuRIlJWVYerUqbhw\n4QJUKhXq6uoAADabDWfOnGk3IQkEAoHQefE5/FcoFCI9PR1XrlxBaGgoVCoV3nnnHQBMTki3bt3a\nTUgCgUAgdF78zmzv27cvunXrBqFQiLS0NMTFxeHuu+/GK6+80h7yEQgEAqGT06ZaWwKBACNHjiSF\nFAkEAuEOptUdSX19PcrLy30esLGxEf/617/aJBSBQCAQug6t7kjCw8PhcDjwwQcfICwsDEOGDEHv\n3r0hEAi4Y0wmE2pqanD27Fmo1Wo8/fTT7So0gUAgEDoPrSqSv/3tb/j4448xefJkXL58Gd9//z0+\n+ugjWCwW0DQNkUiE7t27Y9CgQXj22WehVJIWlAQCgXAn4bOPJDU1FUlJSdBoNJg3b157ykQgEAiE\nLoTPiuTJJ5/EX//61/aUhUAgEAhdEJ8VyV133QUA0Ov1OHbsGFcipXv37u0mHIFAIBA6Pz7nkbDO\ndZVKhSeffBInT57EtWvX2k0wAoFAIHQNfN6RHDx4EDabDQMGDEDfvn0xZMgQxMbGAgBu3LjBVQkm\nEAgEwp2Fz4pEpVLhzJkz+Pjjj2GxWHDXXXehsbER8fHxqKqqQmJiYnvKSSAQCIROis+KZMKECYiN\njYXD4cDly5e5roSffvoprFYrUSQEAoFwh+KzImHNWAKBAP369UO/fv3wzDPPgKZpfPjhh+0mIIFA\nIBA6N34XbXQbQChEQkJCMGQhEAgEQhekVUXy8ccftzpIv379giELgUAgELogbd6REAgEAuHOhigS\nAoFAILQJokgIBAKB0Cb8ViQ7d+7EpUuX2kMWAuG2Q6uVQquVdrQYBEK74neHRJqmkZOTg27dumH4\n8OEYPnw4wsLC2kM2AqFLU1GhRFqaGgCQn9+E+HhDh8rDKjSNxtKhchBuPwQOh8Ph70l2ux2VlZU4\ncuQI/v3vf6N///4YPnw4/vCHP0Aul7eHnH7z22+/dbQIAaNWq9HU1NTRYgRMV5Y/WLJrtVIkJmpQ\nV8ds+iMiaJSVadt9Evcmf2dTat7oys8O0PXl79WrV0DnBeQjEYlEeOSRRzB79mysWLECN2/exLZt\n2zB9+nRs374dWq02IGEIBELw0WqlSEtTo65OiLo6IdLS1MTcRggqfpu2AMBoNOLYsWM4cuQILl++\njKFDhyI1NRU9e/bEvn37sHLlSqxduzbYshIIXQaNxoL8/CbeLqCjTEpXr0o65LqEOwe/FcnatWtR\nWVmJ++67D4mJiXj00UchlTavbpKTkzFlypSgCkkgdEXi4w0oK7MC6Di/hE4nxcGDEqxfb8DSpQro\ndELk5emJn4QQVPxWJLGxsZg2bRpCQ0N57+/btw9jxoyBUCjEjh07giYggUBgCMRZfuGCFLt2ybFr\nF7BihREXLwoxcCBRIoTg4reP5JNPPnFTIuz7LJ3F4U4gdCQVFUokJmqQmKhBRYXylo+l1UqRnq7i\nfCMLF4Zg1CgrQkOJIiEEF593JGfPnoXD4QBN0zh79izvs7q6OigUCr8vXllZiZ07d4KmaTzxxBMY\nN24c7/OSkhKUl5cDYCLFamtrUVhYCKWybX+UBEJ74+zgBoC0NDXKyqwBmZSCOVZkpNXvcwiE1vBZ\nkWzbtg0AYLVauX8DTFn57t27IyUlxa8L0zSNwsJCLFq0CBqNBgsWLEB8fDx69+7NHTN27FiMHTsW\nAHDy5El8+eWXRIkQuixXr0puqW+iMzn8Cbc3PiuSrVu3AgA2b96MmTNntvnCNTU1iIiIQHh4OABg\n2LBhqKio4CkSZ8rLyzFs2LA2X5dAuBVoNBbk5emRnq4CAMyda8KsWUrs2eP/TqItCqEzOPwJtz9+\nO9uDoUQAQKvV8jLiNRoNampqPB5rNptx+vRppKamBuXaBMKtYOBACyZNMkOvF2DVKjmkbUjdaItC\naKsCIRnxhNbwSZH88MMPGDRoEAC4+UecGTJkSHCkcuHkyZOIi4vzatZi2/6yTJw4EWq1ul1kuRVI\npVIifwcRTNlVKgeefNKG1FQlpFKgoMCAvn2lEAhkAY3XLJb384Mpv8PhwJEjAqSmMn93BQUGDB/u\ngEAgCMr4nujKzw7Q9eUHgN27d3P/Hjx4MAYPHtzqOT4pksLCQi7B0Nk/4gpr/vIFjUaDhoYG7nVD\nQwM0Go3HY7/99tsWzVqevmxXLlPQ1cssdGX5gy37Qw8BZWVmAMyKXq8P2tAeCab8Wq0UqanNZV5S\nU5XtXualKz87wO0h/8SJE/0+zydF4pyl7o+yaImYmBjU1dWhvr4eGo0GR48eRUZGhttxRqMR586d\n8/gZgdAVICYhwu2OT4qkJXOWM/6YtkQiEVJSUrBy5Uou/Ld3794oKysDACQmJgIATpw4gQceeICX\nPU8gEG4NRUVNmDVLCZ1OSKK+CF7xqfrvK6+84tNgwdqtBANS/bfj6AzyB+og9kX2zux8Dta9d64W\nnJenx8CBlluSyNgZnp220NXlD7T6r087ks6kIAiE1vC1ZHogCsHb2J1ZufiLawJkeroKZWWkojfB\nOwGVkT99+jTy8vLw1ltvAQAuXrzos/mLQGhPWiqZ7tytMNCSI57GDmYplI5Gq5WCokQIDaU7WhRC\nF8JvRbJ//34UFBQgMjIS586dAwBIJBIUFxcHXTgCIRgIhXzFUVWlDFp/DooS3Ta9Pth7NHZsdyxd\nSiEuzoaICJr4Rgit4ndC4hdffIHs7GyEh4ejpKQEANC7d2/U1tYGXTgCwV88ZYHTNHimmi+/DGyi\n9zS2Umn3+fxAzV+3wmzmas7KyFCipOQmFAo7USKEVvF7R2Iymdx6tNtsNkgkpHkO4dbibKpyJj7e\ngJKSmygpuenRP1JaKkFenh4REbTfK24mw1yLsjIt4uMNCA1llEtrYwVq/vL3PIfD4fW++AtRIgRf\n8VuRxMXF4bPPPuO9t3//fp+yHwmEYNHSBFtRocTYsd0xdmx3VFQouZ0EO9nn5howdKiepxD8QaOx\n8CZYV+XiSqCtbgM578gRQUAKy/UeEXMWwR98Cv91RqvVIjc3F01NTbhx4wbCw8Mhl8sxf/589OjR\no73k9BsS/ttxtLf8Wq0UiYnNGdcRETSXcd3aZ0DLJqL2kL0lmYJ5XqDXcR0D6LjoM/LsdyztGv7r\njEajwapVq3Dx4kVcu3YNPXv2RGxsLITCgALACISACA2lMWYMM9mVl7f+GHubIG/FxBlo9V5fzgu2\n/GQXQggEv3ckXQWyI+k4boX85eVqZGQwppuNGw1ISGi+nmuuh1jswLRp3QAAhYWN6NvXBgC4ckXM\nvc/mhLSn7MF2tnvKaTl1Ss0VWWwph6azQp79jiXQHYlPiqS4uBgCgQDsod6qf/7tb38LSIj2gCiS\njqMjTVvOxwBM6O/o0cyxGg2NRYso5OYy3TwzMyksX66AVivkxoiOlvkle3vsaHwZ09s96NtXiitX\nLEGX6VZBnv2OpV1NWw0NDZzysFgsOH78OGJjY9GzZ09cv34dNTU1GDp0aEACEAjtATuJOjunx4+3\nIDdXwU2+ubkKjB9vQUGB3Os4LU3q7VFGpKJCicxMJZKSrHj6aQkGD/ZvRyEQCLqkAiF0bXxSJM61\ntjZs2ICMjAz84Q9/4N47fvw4jh07FnzpCAQPePMdeJr0nY9Vqdw33yqVgxeldPWqFBaLFBqNpcVS\nK57KiEydasKoURJERgbemz0zU4lp0yxYu1aO4mIZ8vIEGDrUvfa8d/9JYL1OAqWjnfOEzoHfHvJT\np07hscce4733yCOP4NSpU0ETikBoDdeQ25bCge+914qSkpv4n/8xuIW4Tp9u4I0xYoQKiYkaHD+u\nQmam0ufQ29BQGjExNJKT1W0qlZKUZMXatXLuuunpKq/XbS3suL0JNDcmWHkuhM6D34okIiICpaWl\nvPcOHDiAiIiIoAlFIPgCm8/RUr6Fc9mPH3+UeEwo9DRGeroKSUnWFq/trJQWL6awcGGIV8Xjy+Sp\n0Vjw9NP+t9HtiN1AoLkxt1NdMkIzfof/vvzyy1izZg3++c9/QqPRQKvVQiQS4fXXX28P+QhdkKtX\nHZx56FZAUSKP77uan9LS1Cgr893slJRkQXExYyryFHrL9lG/elWCgwe9V3bwtRoxAAwebEBengDp\n6Sqv1+2qtPX3IHRe/FYk99xzDzZt2oTq6mrcuHEDPXr0wIABAyAW+z0U4TaEmTSbJ8H2NrmwzunM\nzOZoLHby1emkmDTJDL1egL17W98NOPscNm40YPFiBSZNMuPppy08p7ezX4D9LypKiqFDbW4KIJDJ\nk8m6t4CiRH7V8movWvM9AbeXwiP4j0/hvz/88AMGDRoEoOVuif50SGxvSPjvrScYmdWBXk+joZGc\nbMbzz5sQFUUB4O8EMjMpDBhgxYMPGlscU69X4eZNO5KT1Th/Xuz2PVrbXbhOuoHeE392Mc4E+9nx\n9/u2dbyu+uyzdHX52zX8t7CwkOvbvm3bNq/HkQZYhI5CqxWiuFiGadOaG0057wRycxUoK6NaHScy\nUgCLxQ6dzt192NruIlgr985iAvJFDn9lYs2BgZxL6Lz4pEhYJQIQZUHwzq02d7heLy9Pj2BU6mkt\nvNgTLa20yeTJh9yD2w+fS6TodDqEhoa2tzxBg5i2Og69XgWLJXjRRK2ZT7RaKa5elWDWLCV0OiE3\nkQdiHnKWXaeTwmAQceXUvV2nPUx6XcW0FUy0WimkUilUKve8GdfjgM6pkLr63267F23MyMjArl27\nuNdvv/02idQieCQyUoCmpuD8kfs6kSUnu5tgvO0EWq5dxTjLCwsbYbMJ3JzvOp3Qaxa7RkNj/HgL\nVCpHm3dGnWUXc6vk4P/ODq+/861UbATf8flxd924VFVVBV0Ywu1HW5LPamsVbW5j65xnodVKUVWl\nxIQJoW55DK55EWVlMt7rjAwlEhJsXI4JTfOvUVjYiEWLKOzbJ0VxsQw1NW1v9BZIjsjVq46gJ/u1\nd66KrzkpgeauENofUvud4BVPSsAfxdCW5LOKCiU+/NB7DSxnfGnKxMqSnKzGtGkWWCwI6kTUt6+N\nq+PVUZOcc2Y+SfYj3Ep8ViQ0TePs2bM4e/Yszpw5A7vdzr1m/yPcPnhSAv4oBk+rR51O6pMiYs8t\nKpJh7lwTpyAyMylcueLZGttSuRBXWdaulWP8eFezFF8ZJSaaea83bjSgvFyMiAgahYWN3LidAa1W\nGpTdW0fha3dG0sWx8+Kzj6R79+680F+1Wu0WCkwium4PPIV9lpTQbQpJDQ2lceGClJew15p9W6sV\nYtUqOZKTzYiNtSM7OwRSqQJlZTavE43zd3B9zxmVyuE2EcXHG3DokIAXKFBSwtiwoqIo7NljhlAI\n1NRIkJio4X2PjkrQY30GkyaZgzrurXZos74Yxtnu/bnoLL4jAh+fFQlREgR/cJ1YN20yeHSIt7Ty\nZM+NjqaRnR3C9Q3xBjv5uTasio218jLfc3KM+K//siIy0j2vxDlQgO/YFXIRWp6UrEJhv+WTnLMs\nRUUyXq+VtigyfxzanhIwnV/7g0ZjgVotQ2tBT0SBdD6Ij4TghicTQlQU5bdZwdncFBnpvQBia+cO\nGGCFVAqP19VqpdDppDyzW3W1BBYLOBOPwSBCfr4MY8ZYMGaMBatXyyGTtVx6xB/H7ocfyrmKwSJR\n8/m3Eq1WiPx8Gb74oqlN1YD9+d7O97yyMoQUZLyDIYqE4BFPPodAypY716MK1L794INGj9dlJ64d\nO5S8yY9tWMWiUtmRl6fHY4/ZEBZGY+1avddrOxxM1JO3QpCu3yMzk0JRkQx1dUJkZYXgu+/kfk2m\nbYlqc5UlN9eA2Nhb09iqtSi3ruSjIbSdDq20WFlZiZ07d4KmaTzxxBMYN26c2zFVVVXYtWsX7HY7\n1Go1lixZcusFvUNpzQ/hL/6YflrrFKjTSfH111KMGWPhheKysA2rCgsbcemSGNXVEs7s88c/et8d\nHTkiQGqqBqGhjIOd7QvvnN1+771WHDyohcEgQnKyGlotsx5LSrIiKyvEzXzH4kvPdX+JjWV6rbBJ\nkwKB2u0Yf8xNpBgjIRB8zmwPNjRNIyMjA4sWLYJGo8GCBQuQkZGB3r17c8cYDAYsWrQIb775JsLC\nwtDY2Ihu3br5ND7JbO84ApXfeQU7YUIo1ykQaG5lS9PMZHf8uIpz3M+bR0Eud2DZshAAzX4RVsEU\nFipRXCxrNfPcNUM9Ls6GoqImbpL2NPE7v7d+vQGvvabkXaeoqAnJyc0lXOLiLLD/blVraza8J3lc\n773zffJHWfmifJyv75rAGahivFOf/c5Cu2e2O3P69Gl8++23aGxsxPz583Hx4kVQFOVX9d+amhpE\nREQgPDwcADBs2DBUVFTwFEl5eTmGDh2KsLAwAPBZiRA6Dq1WCr3eAZXKv/OcJ6WioiYkJVlRWMjs\nOAAgKysESUkSFBfLUFTUhPR0FTcJr16twPvvN6KsTAvAPXpLJmt9reTJnKXTCXnlUTxFrTn3JFmz\nRo6NGw04dkyM0lIJcnKMmDWrWbGkp6u4DPlNm9qWke1NHrXThqSqSsm7T/5E2vlyjKcdJomoujPx\n20eyf/9+FBQUIDIyEufOnQMASCQSFBcX+zWOVqvlFAQArkmWM1evXoVer8fSpUsxf/58HD582F9x\nCbcQ1mcxYoTKLWu8JXu586RosQAHD0owbpwZ6elm7Nsnxb59UqSlmUHTjAP9yy/dx4qIsHnMwNZo\nLPjzny3IzKR4fg3nEibOyYobNxoQEUFzuxFf0GiYfiUzZpiRkcHsflatMiI62o6kJCs0mmbb27Fj\nYiQk2DBrlhLbtuk95sgEoxWtViv1eJ+Cjes976iOjYSOxe8dyRdffIHs7GyEh4ejpKQEANC7d2/U\n1tYGXTi73Y5Lly4hOzsbZrMZCxcuRP/+/REZGck7rqqqileyZeLEiVCr3W3FXQWpVNrl5L961YG0\nNP7q9/BhoLpaiNRURqkUFBgwfLgDAoGAd67BQGPSJDPsdqB/fxo5OQqYzQKeOSo3V4EJE5hcidJS\nCbZuNeCVV5rH7dtXCoFA5lG2qCga6ekybneTny/Dn/5kg0olRV0dOLnr6oRYvFiB/fsb8fPPIs4k\nVVBgQEICjYICA++7OF/z6lUHb/U/Y4YKkyaZUVzMhOXm58swbZoFhYVSJCTYoNMJ0a8fzTXeWr5c\nAalUgfffF+LFF1Ve75fD4UBdHSCVOrBzpx4vvaTiycM+O3q9A6WlEsyda+LMg9u2tXyfOgNd8dl3\npqvLDwC7d+/m/j148GAMHjy41XP8ViQmk4m3kwAAm80GicS/2kIajQYNDQ3c64aGBmg0Gt4xYWFh\nUKvVkEqZP5D77rsPly9fdlMknr5sV7ZTdkU7q8XC2tSbCxfevEkjNbXZ/JKaqvToBzh3Tsm1tM3M\npGCxAHo9X9kAgEjE+BLmzTNh0CAzysrMv1/TAr3eu11fpQJycprb12ZmUnjhBSVycw24916+412n\nE8JqdWDGDKWb3A89ZHG7puv3d4amgTFjLLh8WYj58ym89ZYCaWlm5OfLkJ/fBLHYhuLibjw/yRdf\nSFq8X65+kYMHtZzfSK8HBAIBmpqaoFIBubkOZGYqeV0e9S0X1u1wuuKz78ztIP/EiRP9Ps9v01Zc\nXBw+++wz3nv79+/3SWs5ExMTg7q6OtTX18Nms+Ho0aOIj4/nHfPoo4/iwoULoGkaZrMZP/74I8+H\nQmgfAjGtaDQW7Np1E9u2GaBSMavhGzdaf7xcw0jZ0N29e6U8c9TmzQY8+6wZy5YZkZ8vRXW1hGdG\naSmHoapKiePHxXjrLQMmTTJj+XIFzp8XIy1NDaEQvBDaggIDFArvOSbeTDeuobjZ2Ub060dzRRzV\nauCDD5qQkGDBBx804d57rW7n5OXpUVrqfUHmKceDVSKeiI83YM8eHaZNM7hFvflCMExshDsDv3ck\nKSkpyM3NxcGDB2EymZCRkQG5XI758+f7NY5IJEJKSgpWrlzJhf/27t0bZWVlAIDExERERUXhgQce\nwOuvvw6BQIDRo0cTRdLOtCUk1WAQceGyc+easGiRAnl5el7UkFDITFAt2dFVKgekUkAmc2DnziZQ\nlAAGgwAvvNCNGzszU4lPPmEisyhK5DHbPCqK4kUtvf22AQoF3/FO03yncd++Uuj1Fje5fcncdh6n\nrk6MF19s3m288oqSM3VlZjKmrtxcg5vDeulSAXcPN240tNnfcCuy2wmEgMJ/aZrGxYsXce3aNfTs\n2ROxsbEQBqM1XRAh4b/+05YGTZ7OnTTJjOnTDVwYrmvpEnZycp60tm3T48QJMa5dE2LvXinCw2ms\nWmXEjBkq3thTppgwdKgN6enNvgjXayclWfDSS2q39wcMsKO+XoA//cmGu+7iRzGpVCp8843DKYfF\nwq3m/S0d4no/xoyxoKBAzv173z4p7/5qtVJMmBCKhAQbAKC8XIw9e3Qtmrbao+d5ezTqYscFWlZu\nt4NpqCvLf8vCf0tKSjB27Fj0798f/fv3597ft28fxowZE5AQhM6N8wTgy2Sg0TAT9tixzc2ftFop\n5s5VcQ4NYYpfAAAgAElEQVTvzEwl9uxhJnHnVblQCE5pxMTYMG+eCYcOuZt7/vxnK55/3nOdqblz\nTVi1ynMJejaHo3t34Pnn3SdkxvnOjHv+vBjFxTJONn+KVrom9mVmUli+XOH1nrHodEIUFDCye6or\n1lWLFpIdzu2N39uIf/zjHx7f/+STT9osDKFj8VTG5MoVMRITNZgwIRTl5Wqvfgj23Lg4GxYtolBc\nLMPzz6u548xmEdLS+OG8ZrOId75GwygedpycHApZWSFu5eQ3bzbg7rubneRsnaktW/SYNMmMVavk\n0GqFKC2VYMUKI3fe3LkmCARAdbXolvQOcS4pExNj5+qFZWZSKC8Xu2WN+1NOvT2ViK9y+OpDIQ2p\nbn983pGcPXsWDoeD60viTF1dHRSK1ldbhI7Fl92E6+5g9GjGxDFmjAUZGcoWV+Tx8QYUFdEYO7a7\n23EOB7jJG2D+nZDg3UlcVERzja20WiG2b5di2TIjwsNpiEQOmEwi3op/8WIKa9bIMWlSc4HHadMs\nWLVKjrQ0Co8/bsfs2SFISvJcHoVNRoyIYLK0y8qYKLLERDP3HQMpHaLRWFBersbixQrO3NanjxVP\nPkm16mfpLC12Pfm1yA6D4IzPioTtPWK1Wnl9SAQCAbp3746UlJTgS0cIGv784bs6lv3BW8STXO7+\nvlxu96rcFAo7lwdRWMjsYLKzmRIo2dlGlJdL8OSTFi78VSQCHn9cjEuXhHjxRRMef9yG48fFmDjR\ngkGDaE6JjBzJOOijo2nOFLZwoRHJyWrk5goxYoQDNpuAC0ceNar5XrA1tlqKlHKltlbBKWDWVLZ3\nbyOio41ezwmWAmlrTxFvZWG8ZdX7auYj9btuP/x2tm/evBkzZ85sL3mCBnG2N9MW5yk7kYSG0li6\nlOIVMfSmjH74QYUvvpCgtFTCRSYB7nWf5HIa+/czu47ERDP69bPxJmm2cOOcOSZkZzPFEDUamucP\nycvTY+hQvVdZWUe8xQIuv0WjoXH9uhADBtjxyy9CUJQAmzYpfs/jaMIzzzRPkoyJzRhQvSqAUSTO\nOzTW4T9qlKVdVvHssxPojoEtFaNU2kHTnuuBAYHVCSPO9s7PLXO2z5w5EzqdDjU1NWhqaoKzHnri\niScCEoLQeXE1tTgn5HmCmcCYSTcvT8+LzMrKCuGS4/r0saK0VMGt/KOjaZSXS/Hpp1Js2mRAZCRT\nx2rzZgcMhmZX3vjxFp6JLD1dhbIyC89pT1EibvLW6wUIDaV5BSBzcozYsEHGNcpiAwA8kZRkDbhe\nFcB0Vty4UcwLi161Ss458dtjZe7vjoHFWflkZlJ44AHPZsBAdxhkF3L74rez/cSJE5g5cyZ2796N\nd955B6WlpdixYweOHDnSHvIRgkBbeoGw57PHe3L0sk5XV6dqeroKOh3TT/zrr6WorxdiwwYFkpPV\nuHFDzHN45+Yq0L+/HdOmWZCczDj1T5xQ4ccfxZg/PwRZWUxyokrlvoG+eVOMmzebV7vO5rW9e6VY\nupTC2rVy7lpZWSFITja79WLPz29CTAw/QfHpp93v09WrEu57+9KHPiGhCXv3NnKBAAAwaZIZFCXi\nzvd0P9sDb2N7Sgz96isp8vL0Hp+bQHrTEG5f/FYkxcXFmDFjBlavXg25XI7Vq1fjf/7nf3DPPfe0\nh3yEIOHrH76/k5hzRnltLT9MNzrahvPnZRg7tjuKi2VYvdqIWbMo3H8/46dYtsyImBgbd3xEhAOF\nhVJMnGjGwoVGfPedGL/8wvgWlixhnNXPP29yK3aYmqrCyZMynD+vwG+/KWAyiVBY2IiICBpSKeAp\nxemFF0woK9MiIaEJe/bouPsiFAp592rwYAM3mcbF2bB+vQEHD0pw4UIIJkwIxYEDCo+RbK73MTra\niFGjLAgPp7motrFju+PAAQUmTAjlzg1Gl0FvC4dAxh440OL1uSEFGgksfvtIpkyZgl27dgEApk6d\ninfffRcOhwPTp09HYWFhuwgZCMRH4j/OPgbWvNTSROGpf0dmJoUFC5QIDaWxbp0RKSn8RMKXX6Yw\ncCCN115jJrL16w14910pnnrKDopyoGdPB8xmAecDWbfOgO++E+ODD2SQSoGyMi2uXBHDYhHi0CEJ\niooYExUbdjx3LjNuXp4ekZE0zpwRY/t2KSZPtmL1ambMzEwKAwZY8eCDRt53AdjMdn5BKp1Oig8+\nCEFMDI2FCxmHf06OEadOibBnj3ufk59+knj1T3jymbDJiSUlN90+8zcR0PnZcc3/acmvodNJceCA\ngrvvrGlr4EDvQQHtQVf3MXR1+QP1kfi9I+nWrRt0Oh0A4K677kJ1dTXq6urQQf2xCEGCNW1YLOCZ\nl44fZ8xTvqDTCaFWOzBlignvvqvHgQPuiYRDhti55k91dUK89poSs2aZ8dFHYkRF0RCLmeq87Odz\n5ighFAKLFlHYulUPkQiYNq0bamuFKC6W8boTzp2r5ErRX74swnPPdUN2dghefNEKvZ4xJ40ZY8Hy\n5QpMm9aNm2irqpQoLFRiwoRQHDnCLxbJHjNqlBULF4bwzGMDB7pHojmXa/GUM9FSHa9g48+OgabB\n62ufny/DXXfZWj+RQEAAimT06NE4f/48AOCZZ57BsmXL8MYbb+Cpp54KunCEW8/48RaePyE9XYUd\nO5ScKcTZZKPRWLBjRxNmz6YwezaFrCwKCxeGwGwWQCxuLmPOmlhWrDCiocH9kSsvF2PuXDPefFOJ\n7OwQpKWZeT089Hpmh3LihBh6PZPv8e67UqxbZ+DGfvLJZsews0Oetfc/+aQVxcUyFBTIOeVjMolw\n/LgKyclqlJZKsHQphfp64OpVZlXOmoJGj9ZAIHBfKNXWCnmFJfPzm6BUtqwoPPV8Z5MTo6IoN5MU\nm8PRVlyvu22bnmfy02gsyM01cAmjubltr/NFuHNoc6vda9euwWw2d7piisS05T8VFUp8/bXUrW4V\na3pxbhvLmmxOnFBhxozmlrfvvCPD1q0GxMUZeH3XExOtWLaMcTTPmWPmRTFptcB778ndQmSLi2WY\nN4/CihUKSKXMjmLaNAN++kmCr7+W4tgxEV58kZns/vlPCaZNs2D2bKXH2ltlZVr88IOMu+6aNQZc\nvCjE9u0KKJU0VqygcPw409kwLc2M2Fgb3nhDifPnmcDGoUMteO01M2bPbi6oeP/9Zjgc4GqJiURM\n4cobN4SYNYs5btMmA6Kimtv+uuboCIVwy0thP/NWm6wlWnp2KitDuETLAQPs2LRJzgvPdr62t0x2\nb58Fi65uGurq8gdq2uqwnu3tDVEk/sFOEiIRcP68lMubYMNV2Yl8wwZmtR4RQWPv3kaMH8/vp7Fx\nowEPPWSHUmnkxqUoEd58MwR/+QuzazhxQoSJE63417+YXJPFiym3Xud5eXrY7QIsWqSATses/AcN\nsqBXL2bFbzaLMGZMdzf/S8+eDvTpY0ddnQjnzjG7lwED7HjsMSsmT1bzCiLOnUvhp59EGDzYjtdf\nb1ZshYVSLgOe/b6zZ1MoLZV4LahYWRmC6moJ52PYsaMJNpsACxYwOyz2fV8VQqC5P96eHW9FJF0L\nR3rDW2IiEFzF0tUn4q4u/y3JI7HZbBCLmVPOnTvH84sMGDCA+4zQtXCdJIYO1aOszILaWglmz1ZC\nKgVWrjRizZrmQoihoTQaGgRYtsyIM2dE+PvfmZXuuXNMop9Op+D6net0Ujz9tA0rVjCO6qwsCiEh\nNEaMYCbrhQsVvE5+a9YYkJXFHJuba0TPnjR69LDhwgUpEhO7c3IWFjbyVuxCITB9uhpTp5oQGeng\nclSysigA/IKIcXE2CIUCUJQAr7/erMTWrpVj0iQzZDIHRo+2cmM8/riNM40BzQUVWUV5+LAUu3Y1\n76oOHmR2dmPG8PNe/M1D6Qx4ykspKoLb7pRw5+LzjuTAgQM4f/48Zs2aBQCYPHky11LSZDJh8uTJ\nGD16dPtJ6idkR8LH2+rR00q1pOQmoqIonDsXgp9+EuPiRSHuvZeG2SxATo4CoaE0Fi82oq5OxK20\nWeWg0Thw+bKIl3nep48dzz7rnt1dWipBVhaFefOUv49J4ehRMU6cECElxYJu3RxYupSN3nKPAGOz\nrJ2/V1WVEr/+KkRWltLtWOdoqo0bDcjIUHKrctdd1V132TFwoJFTFDNnKvHXv9o4ZZeXp4dMRnOK\njB2PHWf2bIpTJK7j+1tVAPB9F9DSs+OacOjcE6UlPEXnzZljwokTYuzdK+Wi6YKhHLv6ir6ry9/u\nO5JDhw5h+vTp3GuJRMLV3Pr555+xY8eOTqVICM34Wy7j009leOghMWfnnzvXhPXr5cjL06OkxIIf\nfhCjqUnIW2nn5Ciwd28jdu+W8fwT6ekqLFvmHkKq1wtw/rwYOTkKvP22HpGRDhw4IEFZGeP0rqwU\n4dNPmf7mDz5ow4kTIoSGNmehl5czj67r5DV4sAGhoe4FRJuaxLxaWSYTY/bau1eKBQuad0MrVhix\nbp0MBQWNvPGzsoTIzFRiyhQT/vxnK7p3p/HCC2qubMu//y3C9u16zJ8fAp1OiNGjLRgxwooFC0KQ\nmUnxTFu+TriuVQXaWijRtRCjt8KRrjhnsoeG0liyhOJ8RQsWMKZAwp2Nz4qkvr4e/fr1415HRUVx\n/+7bty/+85//BFUwQnBorVyGa7mLuXNNuHJFgFmz3M09d91lg0Zjwc8/q3HunHv0lVjseXN79qyI\nN5nm5Bjx+ush3OcikQAvvNBcVmXoUD1iYhQID3cgN1fBRREtWWLE7NnMcWvWGCASeXZaM9FPQu47\nvf22AZ9/LgVFyZCYaObyR9jSJYWFUhQW6nH4sBhvvy1HTo6Ri2hix4+PN+CTT6y4cEHK9THJzKSw\nZQvw8stMpNuuXcDWrQb06GHnfEyss/3JJynufrv+Pp7eZ3F2zgdS9sTbeP7iqfwMwDwbRUWkCOOd\njs/hvyaTCSaTiXu9YsUK7t9msxlmszm4khHaDYoS8UJK4+MNKCm5yZXwoCiB2zlPP23hEtuysxWI\ninK4hb5GRVFITDTz3p8714QPPpAhP1+GhQuNmDSJKc7Ilnp/6y0jL68kPV0FrVYKmczOC+HNzFTi\nu+8k3Os33lCirk7CZWofOKBAamo3VFUpodVKER9vwD/+0Yj3329CY6MA773H1LeqrpZwZUkWL1Zg\nzBgLEhJsWLZMjiFDbNiyxYDjx8VISenmsf8KW3eLDSvOzDTxwqVfeUWJkhIZzp8X4/x5MZKTm/uq\nu062vmSas+HWzr1bOgrX8jMskZGea3IR7hx8ViR9+vTB6dOnPX52+vRp9OnTJ2hCEYKHa/7Axo0G\nLtnQefJilUByshlhYTSvxlJenp5rN0tRIiQlWZGTo8Dy5cxEPGmSGbGxzGTy4INGPPCADfn5emzZ\nokdhIWNDT0szY8sWOUaNsmDgQCNKSm5i795GVFY6N7eiuRpUnsqayGT8Hc9XXzUrlvx8GaZPb06k\nPHxYjdRUFS5dEmHZshDe5G8wMNdkne8FBXLcvCmEQCDA5Mlq7Nolx8yZZixezG9+xZ7nzJAh7kl7\n999vQ2qqiZcL44ovzZ6cFc3Ro1JkZxt5itt5t3KrGkW1tW4b4fbEZ9PWM888g4KCAggEAsTHx0Mo\nFIKmaXz//fcoLCzElClT2lNOQhtwNkskJ6u53AhX84hzH44//rHJrfdGZWUIysulGDnSymWVsz3I\n/7//zwSaZhzT6elKPPWUFXFxdiQlWSGTORAdbcf77zehVy+KZ+vfuNGA7GwjNm2SIy3NjPx85vpJ\nSVasWGHAwoWMssvMpBAdbeeipVatMmD7dhlSU00ICXHggQdsePPNZnPca68xjvQzZ9wnf4HA3aTn\nGoL8+utMPsr582JOwQFwixSLjjYiP1/AjbNmjQErVzIhy4sWUZDJHB6VYmu4mrJychSYMMHM1RuL\nimJMZa5+k5Ej2z+av7M03yJ0HnxWJMOGDYNWq8XmzZths9m46ASxWIwJEyYgISGhPeUktBHWLKXT\nMc5htjeHsy/A3Qav5c4zmUS4fFmM996T43//lyleyNbLys424vhxKXJymus01dUJuJ2ARkPDbDZj\n4kTa7ToZGUp8/vlNvPuuDSkpKq7ce3GxDKtWGTBxohlGowD5+TL85S8WbNmiR3m5BJs3yzB7thlb\nt8owZ44ZN2+6m+MA4O9/l2HJEoqTjYkuY8wz995rRUnJTej1Anz1lfuK/vHHbSgttXF5IMXFMuTn\n8xWsVitFr140pk41ISqKxsqVCk5R5+YqMGWKiUtGdP09/C3FTlEC7NsnxbRpBq+/2aFDeqhULQ4T\nFDqLArkVSZKE1vEr8ePZZ5/F6NGjUV1djcbGRqjVagwYMABKZWBVSgntg7c/Lo3GgsLCRl7iHNNg\nyfsfoWvIqMUCHD8uxdKlQuzc2YRDhySQyRyc0gCYCXT7dj3MZjM+/1zCOaOLi2UoKnIPjZTL7ZDL\nmV0I628AgAULmF3Bvn1SZGZSiIy0o6JCzIXV5uQo8PrrJmRkMOHDq1cbMG8e8yyuW2fAsmVMRnyv\nXnZMmWKC2SzAwIEWCATghTYnJFjRq5edC+EFgLVrDbh8WYB339Xzki6dFazrvamuFkGn428/Ro/2\n7hBvaWWv0VhQVNSEL7+Uctn2+fkynsKhKBEmTTJzhSvvNEi7384DyWzvhAQai67TSXHhgrTFbn4t\n5Y24/mFGRdEYM6Y7110wLIxGbKwd//d/YqhUDowbx5h+Tp0Su5UkYcuU5OQYsXq1nFule+o4yPpX\namslSE5W88bZtk0PudyBQ4ck+OwzKf72NzNCQ4HLl5ljnK8bF2fD/PkUund3gKKAPn3sEIkE6NHD\nhqYmEQQCoLERaGgQoba2Oddl4UKmF3x2NtOOd+hQGzZskOHxx+14+mmLm0zeugROmWJCRAQTaRYa\nSmPDBiPCwuzo1Yvye+Xs/Fvk5ekRF2eB3c7vHukpJ2TkSIFb9eKuhK/Pflu6frYnd2oeyZ23jLlN\nqahQYscOJS+qyJMD1xOffCJDRYWS14dDLHbggw/kCA2lsWCBCfv2MZnber0QZWUS9OlDo7ZWhMxM\nJYqKZLzijJmZFIqKZFyVXLbcCMA4uAcOtKCk5CY+//wmxGIHRo9mCiPa7Q5s3dpciHHNGgMWLAjB\n1KlqhIUx5z/+uA1//jOF6dMNSEpynzRkMmDGDBXmzFGhtlaM114LQWkpU7r9xRfVMBpFOHpUwosI\nW7GCyf1ISLChqEiG115T4vHH7bDbgVmzlF6bO7ny3/9txlNPUTh4UItlyyi89JIKzz7bHYcPqzFh\nQqjPfUA8NQhzViKemlDNmWNCbKwVAoFnE5/z2LfKMU+4cyCK5DaAnVj0evdJpKlJjNra5gQ9oRC8\n8NzMTAoUJeCUDjtZzZ3LTF5r1xpRWCjlTVoJCTZUV4tw/Xrz4/PLL0y5lJ07m5Cfzze1jB1rwezZ\nFNev5Nw5KZKT1fj73+WYNq0bN/bUqd0gEDiQlkbho4+aOH9DXZ0Qa9fKsWqVEYsXK6DXi0DTwP33\nG3iTfG4uP5R49mwlliyhUF8vgMUCJCTYcPCge2l7APjhBxH27WOSE0NDaSQkWDFkCBMsEBfn3tzJ\nU/RSVBSF0FALDAYRl4fDlspPSLD5pdz95YcfRG6+GFelEYymWcGkLUrtdo0e66qKnhTHuo1wzdJe\nv96AlBQVdDohNm4UIyGhidd3AmD+zRYiZBEKwTmY9+yRITOTwvLlQjc7/KVLQmRnG7lGVLt3M1FL\nM2ea8OOPTLTU8OFWpKcrodMJ8fbbBqxbJ4PRKMOrr5rgicOHJdDrBSgtFbj5G27cEGDSJCvGjmXq\nbW3dasCgQWbO1HT9uvvj/NVXUkRHM9nYNTVClJZKkJ5u5iVIZmVRWLJEAa2WUVjbt+vxn/8IsXgx\nkzQ5YoQVjz3GmIuuXlXAZBJAJnN49XG0siloFU+OeLacPJuP4vw526iLkYGJenM1U8bGWoOS0Bgs\nguHfuN2ix7qyzycgH8np06fx7bfforGxEfPnz8fFixdBURSGDBnSHjIGxO3uI3HO6AaAmhoJr7uh\nSuVASoqK801484V4qrnkyf7M+jyysijk5ckwa5YJIhEQFkbj1VdVPD8F2yUR4E/SERE0Nm824OpV\nIVezKzubwpw5/Mq7iYlW3Hefndcp8e23DaipYcq+u9bFCg21wWgU4a235Jgzx4xjx5hy8NOmWXiV\ni2UyBx56yM617U1IsOHKFSFWr1bw7lNOjsFjra4ff5Ty6oht2mTAsGHuv5NrJeD16w1YupQJCfZn\ngmitnDxbB0yptCM0lJlI1Wo1Ll82e/SDtbX7orNMnsrf+zOGN/9GV/cxBCp/Z/H53JLqvwCwf/9+\nfPnll3jiiSdw/PhxAEzdrffee4+X7U5oPzwpgrVr9dzKXKOxoLZW4baiZwmk5lJsrB1Tp5oQHW3H\n+vVGnDolxP33u2c5JyVZsWBB8ySck6PA+PEWrmrujRtM4UfW7LNsmQLFxY2orhbj0iUhZs0y4Zdf\nhFi2LIRz8t91F42YGDtiYhjlcu2aEHv3MhPasWNiDBokwLp1ckybZuFFXWVnNyswAIiJobF+vQyb\nNhkQGkpj7FgmkIDZxTHybt5sQM+e7t+rqUmMw4clPOf+rFlKlJTYuJwOgNmxlJXJQNPAhAlmiETA\nAw+YUVTE7Pqcj/WFpiYxysulsFgArVbotpNQKJqVSEsoFPyotI0b/W9cFWjRR8Ltj98+ki+++AKL\nFi3Cc889B+Hvy+HevXujtrbW74tXVlZi9uzZmDVrFj777DO3z6uqqjBlyhTMmzcP8+bNwyeffOL3\nNW43PDlaExJs3IqVnRyioihs2NDsuN640QDKaQ5jTSShoe6lOzQaC8/3wBZtDA93IC1NhalTVYiO\nduCNN5R44w0l1q5tvg5bGt4ZlcqBiAgaK1cacemSEKGhNFJTTUhNNaF7dxoNDSJkZ4fgvffkiIyk\nMW6c+ffvyiiM8HAHnnuuG557rhvCwx0oLxdj0SKmI2NpKePzcA4drqsTYu5cJZ591sr5gQYMsGP+\n/BAcP874Z1jzk1YrxKpVTC2xkpKbUKkcmDFD5Vb+RSp137iHhtKw2QTcKr2yMgT/93+Mstm9W4a+\nfZkukb/+KsHYsd0xdmx3n30TrD9j/HjmOy9ZQiEmxoZJk8wwm0Ut+js8+Q9EIqCyUoSFC42YMIHJ\n2vfHFu/tuQvE53O7+jfaQle/J37vSEwmE8LYEJrfsdlskEg8OzG9QdM0CgsLsWjRImg0GixYsADx\n8fFunRYHDRqEzMxMf8W846moUGL9ehlycgy4+24H5s5lIpO2bRNx9n5PsJPCwIEWTJliwoMP2rF0\nqQLPPmvlVfudO5fJHC8okGP5cgXefVcPg0GA5cvlPP8Da5JatsyIsDAafftaeY2kNmww4M03m8ed\nMUOFtDRGSfz97xLMn2/CjBnNprPcXAXX42PKFBPS0syIjLRDo6G5rHyW55834fnnTRAKgcmTmZV0\naqoJYWE0rl8X8OQcNcoCpdLOmX+WLxciOZmfRf6nP4kQHU1z4b2LF1MYP77b76G+BtTVCfHmm835\nNGvXyrFzZxOvAKYn34RraLBromFuLmOKe+stCjNnMvfNeWfkaUxX/8Hx4yq8957899/Os3/qVnK7\n+TeCQVe+J37vSOLi4tx2D/v378fgwYP9GqempgYREREIDw+HWCzGsGHDUFFR4XbcbZrmEjAt9fxm\nHz6dToqvv5bi/vtpnDolxrRpKi76acYMldcVZGVlCAoLlSgsVKKuToSHH2aUSFKSFc884/3B1umE\nOHJEjMZG4E9/smPIECtXS2vzZhmUSgGys0Pw8ssqGI0irpEUG1nlHB4MAHFxNCjKgYwMMw4d8r5A\nGTnSiqYm4No1ISoqxFi1ysBb0UVFUYiKohAZSWHtWj0WLaK4MObz5yXYskXGqxXmHPWk1Qq53Q57\nv4YO1WPECAv27GlEQYEeS5cqYLEA06ZZ8NJLapw5474uCwujvZoYAf8iqb79lvkNPUXntYROJ+WF\nha9dK8emTf6Ztnx57vzFUyHLO52uek/83pGkpKQgNzcXBw8ehMlkQkZGBuRyOebPn+/XOFqtlrez\n0Wg0qKmp4R0jEAhQXV2NN954AxqNBi+++GKn6w3fEbTm47hwQcqtztevN2DPHpnHcZzR6aSorpZw\n5/3Xf9nx668CJCVZodcLsHKlnFcWZf16AzZskGH2bAoJCdbfV+PMZ48/bsPMmQr85S8W/L//Z0Vt\nrRBjxliwd68UX3/trhhGjGjuRDh3rglLlyqwfr0BU6eqnXwYzGqatc2vX2/ARx9JMWaMjeubkpVF\nYcoUE/77v81uvoi+fW1cqDHQvLNha4VNm8ZMrAUFBqSmMpnyS5dSXIQY6+T++WcRl0yZmUnh0iUh\nZ1IrKpJh0SJ+75FevSgUFgpQXi7FPffQuOceG/db1dYq8PXXnv0frlFZYWE0V+Zl716p23XYMa9e\ndcBmk3LBFwCT0BgaSnPfHQisYm+g/UyCBSmH0nkJKGqLpmlcvHgR165dQ8+ePREbG8v5S3zlu+++\nQ2VlJV5++WUAwOHDh1FTU4OUlBTuGIqiIBQKIZPJcOrUKezcuRMbN250G6uqqgpVVVXc64kTJ3bp\nyA+pVAqLJbA/lqtXHRgxgh9FxRYkBIAdOwwYPpzGf/7DrGojIhiF/eOPNJ55hp/BvWyZEdnZjKkm\nNdWE8nIxFyp8+bIAqamMc5uN6HI+d+FCIwwGoF8/B+fgnTvXhH/8Q4xZs0z4/ntGoQwebENDgwB1\ndSLo9QKu496HHzbh+eebG0clJzMFC/V6pt5UaakEy5ZRyM7mR1y9/74ejz3GfCeHw4G6OvbOODBi\nhPv3W7dOjlWrKIwaRUMoFEIikeDKFQv0egfvfsTF2bBhgxEvvaTiycQ2r6qvF3KBAX/5iwU9eghw\n92nzchoAACAASURBVN1AfT1QXS3Ajz82R3vt2GGAROLASy+puPvCRpcdOqRHZCQje02NAydPinD2\nrAhffCHBq682937PzjZi6FA7VCoB7r7bgfp6oKpKiBkz3H+PuDgb1q0z4sABCVdu5ZlnbIiI6Hxp\nZJ6efYfDgSNHBEhNZZ6jggIDhg93tJp82RG05W+3M6BWq7F7927u9eDBg32yNgWURyIUCtG/f3/0\n798/kNMBMDuQhoYG7nVDQwM0Gg3vGIWiOZHuoYceQkFBAfR6PVQuVek8fdmurEjaEgJpsfDNVjqd\nEAMG2FBScpProX7okBJpac4lSiyw292r5N5zj43zI6hUDl7P89mzKa61rCdTS02NCElJjMnH2Wfw\n/vtNuHFDyO1ANm2yIT7eim++YUJ9pVImF2XVKjneftvA+VL++Ecbune3Ydy45hDJ7GwFr+UrAISG\n2nHlip3zC7C7h8LCRmzbpseMGc27iXXr5Fi0iMJbb8kgFFKIj2+CWq2GSqXn3UeNhsacOSZcucIE\nCjjvkoqLZVi3zgCdjilSCQB/+IMVffoYcOiQEl9/zYzjPLFPn85M9qxCqq0V4K23jIiKskGlMoL9\n6SMigLvvViI7mxk3Orq5Zlh0tA0REUyDLvY67DWcfw+NhkZamhkpKcz3XrHCiB07pHjySQpNTZ1v\nwvP07Gu1UqSmNv/uqanKTlEOxRO3Q/jyxIkT/T7Pb0VSXFzscSUgFosRFhaGBx98EKGhoa2OExMT\ng7q6OtTX10Oj0eDo0aPIyMjgHaPT6dC9e3cIBALO7OWqRAh8PCWzRUQ0m3lqaxVuiWls/3Tn8ND8\n/CYMGmREjx4KDB1qRffuNowaZeHGTUqycMrA1dTCrrAHDXIPow0JceDFF5udz7NmKfHJJ41ckuSD\nD9qwcqUC9fVCPP+8Bdu36/HNNxJkZyuwciU4Ew07QbKT7KJFFO66i8b58yJs2aLE4sUmzi8AANOm\ndcPBg1r8/e9N+PxzKZYvZ0KD2aCBtDQ1Dh60Qq93wGKRcvcxM1PJu87q1QZUVYl4xSXnzGlWDOw9\n/fxzGmlpaowZw1RZ9vxb0Vi4kMLq1c0mKlfYCsVsrkj//p4d82yCqevvMWmSmRcksXBhCOloSAg6\nfiuSq1ev4vvvv0dsbCzCwsJw/fp1XLx4EQ8//DBOnjyJwsJCzJkzBw899FCL44hEIqSkpGDlypWg\naRpPPPEEevfujbKyMgBAYmIivvvuO5SVlXHmLVdFQ/CMt+iPiormFbIzbP/0xYsVvJ2Lp0xb53Hz\n88F9PmCAFSUlFnz4oRyrVsmh1QpRWCjFunUGLuFw40YD7O66BdeuCbF0KbPDYXc+48dbcPp0czFI\njYbGkSNibNliwKuvMg56doLUaGhcvsz8//x5MaZPt+DQIbanO82ZnK5dE+PnnxknunOWvkLhwNSp\nJpw7J8OrrzKy5uXp0a+fHQUFevz1r82+lXnzlNi2TY9du1r+DaxWZrG1d68US5ZQyM42orqa2fUl\nJjLhzTKZA6tXK3gKyDn6yv3+e3fEulY1EImAKVNM+MtfLG7RbKx/JBg+B29jBNOfEUjJfcKtxW8f\nybp165CQkIDHHnuMe+/777/HkSNHMGfOHHzzzTf44osvsGbNmqAL6w+3e2a7v7CZs67O6+xsI86d\nE4GiBCgvF2PPHh3XZ8NblWBnamsVEAjA9fg4e1bGS3qTSu24do31Ydjxww8iREUxOSgAY8b65RcB\niorkyM01wm4Hfv1VhJ9+aq7u6yrz2rUGdOtGY/p0d2f8vHkU3nlHhueesyAy0gG7nSkDw5Z8AZhd\nRU4Ok7CZlUVBLHagulrk5ufJyTEgOprGCy/wfSs7djTh+nUhL3tfJnNwJVWysiiMHk1xDu/oaBte\nf93Mhe6ySvny5RBeiXrne+xPpnNVlRJffinFsWMiLF5swqFDYvzzn1IuWdA1kXDQIAtMJqHbIsFf\nvJX0aEupj5ae/a7gbO/qpq1AM9v9ViRTpkzBe++9x3Ou2+12TJ06FUVFRbx/dyREkfBxnphYR/Hk\nySZcvCjmTfwJCcx1a2sVbiU1Jk0y/96/pHnCYE0/+fkyJCVZ8ac/WXHzpgAGgwDXrwvcSposXWrE\n+vVyzmlfXi7GW28ZceyYGH/4gw1vvSXH0KF23H+/DSEhDtTXi3D5stBtkk9LoxAbS+PkSc8l7J96\nyorTp4X4z39EiI21Y8WKELg62sPDaahUNCZP7oYxYyzYt0/qVn5l8WIFTwmxHRABcA7sw4dFWLDA\njBs3BLh0SYhHH7Vh6FA9d9+vXZNwgQPs2GVlWgiFwIEDCm7szEwKTz3FFH5sSZE4T6jOk/bWrQaM\nGmVDba2dK2ECMBFWO3YoYbczdcCGDLFzQRSuYwfyPDmPAbiX1/dn7K4+EXd1+W9ZGfm7774bX331\nFe+9srIyREREAGCc3DJZ6+GmhFuLcx6AVMok4Mlkds5hXlcnREaGkpuklEo7L7t77lwTPv9cgq+/\nlv5efoWxzSck2JCfL0N6OmOuOXxYAokE2LJFjvvuc28NaLXye6UDTOjrrl1yzJihwsyZZiiVDlRV\niRES4oDJ5PCYwxIXR2PLFhn++lez22dJSRY88IAecXHM9RUK97VS795Mpvu+fc1+HudS+CtWMJWG\nz58XY/lyxtfw8cdN2LKFKXKZkGDDkSPi34tAWjBzJuMU12iArKwQXq7OV195zoUJDbVgwAArJk1i\nItIGDLBy5U5c8zby8vQQCplcHzbvpKpKycs2f+UVJU6eFEGjseDCBSl3XG0tE63Vt68Du3fL8MMP\n7oEVt5quWuWW4BnRkiVLlvhzQkxMDHbu3InPP/8cR48exZ49e1BdXY1Zs2ahR48e+OmnnxAdHY17\n7723nUT2ja68KpDJZO0SQtirlxUTJliQnEwhJsYEihLh/fcVXJSPSuVAcjIFhcIOudwOq1WE+Hg7\n7r6bxocfSvHyyxbs2CHHRx/JMXy4DRqNAwMH2hEba4dEAuTny3H2rBgPPWRHWJgDhYUyLF5sxPHj\nEqhUDqxZY0BBgQyZmSYcPy7+/T0jl6Co1wtw9KgEcXF2FBfL8Mc/2nH1qhDr1imwcCGFEyeYc9iS\nLaNG2fDwwzaMGGHFN99IoVI5kJenR0yMFdevS3HmjAT5+XL8+99iLF9uxLFjjByZmRQEAgccDgG+\n+kqCOXNM+O47Cc6dE+Ldd/WQSIC6OiFOnmQqEVOUAD//LMKUKSZ06ybAe+/JUV0twtNPW5GcbMbM\nmSpO/jNnRBg3zoKHH7ZCobCDokQ4e1aCP//ZitOnGflzcoxQKACNxoqICCvuu4/Gww9bcc89Jo+/\nV2KiDa+/rsQ774TgvvtofP21BNeuCREW5sDZs2Le79etG42QEBGmT1dzMn3/vRgbNhiQmcnc5+pq\nEbKyKE6e/PwmxMT4l+2uUNjxyCMO3n3v359ye9/T2BUVSkycGIr331fgkUcc6NWrOaelvZ79W0VX\nl1+tVgd0XkB5JDabDdXV1dDpdAgNDcWAAQMgFneuivTEtOUbrdmzb96U4soVCa5cEWHdOqbToUZD\n86K0WBOQcz7HwoVGrFgRgn37bsLhABoahPj1VyHOnmXOj4+348gRMR5+2I6ZM/mVdp0TBT/4oAmT\nJ6u5sFfnXBP2umvX6hEe7oDVKoDJ5EB6uhobNhh4ocdxcTa8+qoJlZVilJeLkZTEJEGyuS2bNxug\nUNjxn/9I8MsvTC0pZ5PW1q0GxMWZMXp061V1i4qaMHhw832sqlJi1iwlEhOt+OMfbVwl4Lw8PWcC\n84YnExJ7f+LibFi5ksIrrzTn6Wi1TG93V3Pf55/fxLPPdufdj6KiJi6wwtN1gZb9EWfPKqDTiblq\ny64VpD2d35rvp6ubhrq6/Le0Q6Jer4fRaITJZEJdXR0OHz6M//3f/w1IAELH4twV0ZNT9McfJXjp\nJTWys0OQlmbmoqCcOwxmZLiXOfnlFyE2bTIgMpKCXP7/t3fuYVGVa///zgzMMAwDNCpBaXhARdm5\na4dKiqm57aUyS7cSu52YInk+EBWCqHlEMs9KkWKKVr66tyVa+ourFDXdKSnloVL0FUkl1AGcE3Nc\nvz9Wa7HWzGKYAWQGfD7X5XUJs2bNPWuG517PffjeVsyZo8DPP/sgIsIKnU6Ezp1NGDXKiPnz5byQ\n0vLlerYnBAAeftiMzZs1CA+3ITzchgMHaCeSlaVDRgbtvFJTA3DunC8mTgxAQYEfFi0yoKqKX6Je\nXS1GaSk9vGryZCM7wXHVKj8sWWJgiwhef12JpUvlWLiQHog1fnwttm7VIiZGw5NQUanoXIxYTDs0\nxv7163U8JwIAUVE6LFtmgEQCpKQoWLmaadPql6txBiOCmZ2tQ0yMBvn5GiQkGJGXJ8Wzz1pw6JAv\n75rm5GjxyCMGXqgsO1uHRx81sDkXdwdgqdVSHDzoh9mzFVi7lv4cuAKOrVXqg9A43N5GnDp1Chs2\nbEBYWBjKy8vRqVMnlJeXIzIyEs8+++z9sJFwn6nvD15IPDAx0TEnAQAvvlhXZrpsmR6lpWKcPStB\nVBQ9MyMuzoz8fBkr6/7663rI5XSl1507wMaNWty7J0K7dnQOh6mOAoCHH66r0PrXv4x46ikLHnqI\nwgsvmPHpp2LExZnx/vu0jDzTJLhiBT09kWlI3LBBh65dLejd24rVq/145b9MOazBIEFCAu1kpk9X\nIDHRiPh4I8LD6cY/sZguC87I8Gd3K7t2ybBgAa2oazCIsGCBHHv2GB2uaUyMBg89pHAoxW0IZqIl\ndwjXgAEmVtIFoB1VWJgZSUlAp070ziAtje5teeEFE+vYhMrCuTvSvLx7CAmh6pVtaQ5IKW/bpFEN\niVOnTsWAAQMwYcIEvP/++zh8+DDKy8vvh32E+0BjyyiDg22IjzdCKqV4zYlpaQaYTBR27tTgwAEp\nVq6kF/VvvpEgOlrGhl6WLtWjrEyMYcPqFqZly/S4fl2CGTPoBX/RIj1WrNChSxcr1Goxhg9XISGh\nznl1725DVZUYc+fSC+vixXr06GFF7978SqS5cxUYP74WCQlGxMWZ8PjjOqjVUqxerfzT4dDH5eRo\nHaqf5s+n9byGDjUhPFyP6mopfvuNFj4MDrYhJ0fHq8JavNifF46r7zr37KlDTo6IdW6uLKL2Ey1z\ncmQYOtRR44r5WSyWITpagz17hFVk7VWHmRsFlcqGS5d8kZREX9f0dLqptD5UKhOGD/dh1ZBdfT+A\nd6vctoYSY2/EbUdy9+5dDBgwgP2ZoigMHjwYycnJSExMbFbjCM2HWi2FWAyemF9DNf7cu0dGxHD0\naHruyWef3WO1r5YskUMqpWXdAWDRIgO2bJEiJYWW5mAWKqNRhO3b/bB9ux9yckQIDrbh2DH+sKiF\nC/2xeLEeRUV00+CIESbs3++LBQv0YNJwq1fXdZUvXerPczRcIiOtOHPGB4cP+6J9ezn8/a3IydHi\n2jUJZs+mtaoeftgsuPPav78GjzxiQEmJP27c8MHFixKYTMCvv/qgoMAxHMWEm5jFlOntsM8d9O+v\nRWFhXWWWs8+LOSY7W+f2Hbwr5+bK43HDlQAtZ5OYSJd71yd5/8QTenTuLMXAgaZ6cy2Nsc9TtOZR\nt57GbUcSGBjIJtk7dOiAS5cuQalUErl3L4b5A7EX83MlbMHcPRoMEl5SuaBA5pDQ1etF2LBBjl27\nbPjoIy2++aau7NV+oZo2LQDbtwsnJS9elKBvX7q8duxYM8aONeLaNQkrU2I/Q16rFeHwYR+sWKHD\n3Ln07mfRIj10OhGrfBwRYYVc7sNqd61Zo0N6uhxlZUrk5zvaUVUlhkIh5Y3MZe7SDx3y5YXNmJno\nTLiJq/GVmlqLtDQF9uypu84NJbcbUhSo73muYH/uvLx7SEoKFJRx4c5iEXpudLQOwcEmuKCI5PXY\n30x4eqZ9a8NtRzJs2DD8+uuviImJwYsvvojFixcDAF566aVmN47QdLh/IO7OsWDgNsExHDrki+XL\n9cjIoBf35cv1sFopqFR0aMfXF2zSd9UqP8GF6sgRX8TGmnnhkXffNWDpUjlOnpRg1iwjUlMd1WyZ\nXA0zQ37dOhmmTzdixQq63+Pppy2QSineQKwLF/iNiykpCmRm6jFjhhSzZinw8cdafPcd7fi6drVh\n1iwFtm7V1nuXTi/ufMegVtM9NlyNr1Wr/LBsmQ5icf2LPneBZnIwrixo7t5BCy+WahQU1OCLL2R4\n99063a+cHC3PiZCFluAMtx3JyJEj2a72wYMHo3fv3jAajWROSCvAXlyRaXITQq2mk+SMWKB9kvTd\nd2uRmyvF2LFGXknr/PkGhIZasXatDG+/XYsPPqDH2MbGmvHXv1pYWZHU1Frk5Un/7EOxYOdODQoL\nfbF0KS2mmJRkQmpq/erCY8YYkZSkw/XrPnjpJTGrWfXrrz44dMiCrCy9W9fGbBaxifD0dHoB9fFx\nfpdur2PG7PrsOXfOB4GBwJkzEnzxhdShTJa7QE+bFoCEBCNbSg3QRQD21LewN6YN4NFHDYiJEQsm\n6J3hzDm2BuwrzEgRQONxq/zXarVi3LhxMJvrSj07dOhAnIgXw1T9MB3tMhmF/ftrkJ+vQUaGP4YN\no0s8q6vrSkCZ8s+RI4PwzTdylJTQu47oaB07+bCyEpgzxwh/f4pX0pqbK4NeL8LYsWbcvCnChg1a\njBxpxOnTPrh9W4SdOzVYvFiPf//bBxkZBqxYIUdyshIGAxATY2Ertrp2rVN33LtXyuuyX7dOhy5d\n9Gyc/rXX6KT6pEm16NbNgsmTjUhP9+c9JyrKwivTXbNGh337fBEaasOGDVpMn17X4Z+VJcfatXR5\nrP0cbXutMYC/qOfnyxwUAfLzZZg5UwGDQYRp04w4ccIXN27IHc7DEBtr5k0i5C7YzOsJOZeGUKlM\nyMnRCs4Fj47WYc+eaiQlOZYvM98j7nPz8u6htNTX5emOXLjlxp7qcBcqcW6oFJ5QP27tSCQSCcLC\nwqDRaBxmhxC8E/uqn/Xr/ZCfb0ZioqOU/K5dMuTnawTmhYvRubOFl6hPSzNg0SI/rFihZ5VwVSob\nZs2qZUfODhtmQu/eepSU+EMsBtq3r5udvmqVDuvXy9g77+RkJb79Vs3qNalUJqxdS4/iBYBOnayY\nPNmAmhoxAgLqnEx1tRTl5T7sboKRwufOXe/Tx4KgIArz5tGJ+b//3YytW6VYtkzPdp/b88cfYqhU\ncnTtasa336phs7l2161W0870ww+1KCryZZWQQ0NtsNkAqxVswUFurhjR0TqHaYhiMTBhQi0MBhHC\nw614/XUlqqvFyMu7B4tFxBY/2Mv+0/bVX15cXKxARoZ/vbuO+t4fs9sKDqabLZlyaW5joauhLu65\nGMVnxv6WWrydhemaexfSmnds7uB2aGvQoEHIzs7G888/j3bt2vFmk/zlL39pVuMITUeo6kehcNRy\n12pFMJmAa9fqeim4vRY6ncTBwYwYYUJWlh82bdJh+nQFJkygu8+ZRT083IZHH5Xj0iVfGAwiXuw/\nNVWBxYv1uHzZh30dnU7Cq/4ZNEiDvXutsNmA1FR//PBD3ZCowkILrl71xZkzPsjNrctjnDxZ95VW\nq2mxxxEjTHj9dSUb+tq1S4ZPPtHCbBYhIMCxVyMtzQClksLIkUEIDqabDB96yIbqaimrheUsLPLm\nm0ZUVooRHl7XE5OaWovr10W8nAuzgEVEmO0q4Oiy5osXJaioEKOyki4sKCyU4dAhX/amYPVqGfbu\nvQel0tLgQsVdPJlr4MrCz31eRYUYiYlK1tm7C/dcI0aYWIfPvRaNVOjwSh6kKjC3Hck333wDANiz\nZ4/DY5s2bWq6RYRmR6jqx/4ueONGGdLTa3mDohj59R49zGzzIBe5nEJCghnz5slZxd1//pPvbPr2\nNbNOx56LFyXs6yxaZEBiIn3nzfzRcfMONTX0uF+AVgw2GCRYvlyOefP4Ok72A7rWrNGhsNBRNPH/\n/T+67HjtWi2uXJHgqacs7C6gQwcbMjL8YTIBSUkmJCbWXaeICF+IxRSSkgLZ6xgdrWOv8a1bvuwM\n+ZwcLfbvN6GqSoxZsxy7/xlsNjhUwJ065cP2pYweTfeoyOUUT7YlLc2A/fuliIkRNesdryt30SqV\niXed163TtZq77pbIhzxoxQmN0tpqDRCtrYZhFozr131QWOhYzrt37z0EBVnYu3D7uRaVlbSAIfOc\ntDQ9tm/3czjH6NGBDnNDuHPKt23TYOFCOR5/nK74On7cB/n5GrbcuFs3C957z8DOMFm3Toc+fYz4\n9Vcp0tP92Y52gO5g//13ICgICAykYDDQSsRjxljYY+jyYXox5hYfbNqkQ6dOVlAUhZdfDhKUlk9I\nMEIup3D7tpi1lZnhYn9dudVuRiMdPrtxQ8y7hhERFvztbzqUlPijsJDeyfXoYUVmpj8bEmPCjjt2\n3MO4cfz5JWPHGrFnj4zVq3L23RG6Q7Z3GkLH1Pe8sWODeeMA7K+DMxvqC221pFbV/Qg7Mfa7M0/G\nm2is1lajlBZ/+uknfP/997h37x7mzp2LK1euwGAwkNBWK4Pb19ChA+Ug36FU1jkRgL+zEYvpUNQn\nn9R1P+/bJ8WHH2qRnu6PuDgzXnjBhIcesiAjw4Dly+XIy5NiyxYtjh3z4eUOamtFSEigdy7MAmOx\niNixukOHWvDOOwq2sfHkSR906GBDVZUI1dViZGX5YfRoeqTtmTO0TStX6pCZ6Y/qajHWrtVhzRoZ\nu2t66y16kZ40qZYXapo+XcEbO3zmjGPuJDjYhu7dbUhNrXNKjJOwv672jjc3V4acHK1DGOuzzyhY\nLCJenickhA6LcXtUhDAYXC/ptt+Z2juIiAiz4F10fX0szDgAALyOfndsKCw0Opy3qbjqIO7nov6g\nVYG5Ldp48OBBbNmyBWFhYfjll18AAL6+vti1a1ezG0doOYQqlIS++ExOIDjY5PCc7Gwd+vXTIivL\ngF27ZEhMVOLSJV/06WPCzp0axMWZsWCBH6KirGzuYM0aHdq1syI3l56EOHNmLU6e9MHu3TIsX65H\nZKQFAQEUgoNtmDnTgE2bdDh0iB4UZTCIsGqVDlIpcOCAFOHhNuTm0juid95RIDbWgooKOmGflaXH\n3/5mgUhkw5IldFWVUG+L1Up3r69eLcPAgRZeBdaKFTrExFjYsuSKCloleM8emUPVkn1uITtbjthY\nC9vIuWVLnd5XaakP79jZsxXIz9ew1UNM+bX9jJK0NAOOH/dpcJHiVkapVCYYDBKUlfmzsvIVFfQu\nqaam/vtK+0S0vS3uLJTcczV3gtsVwcmW4kGqAnN7R/LVV19hwYIFCAkJQUFBAQCgY8eOuHHjRrMb\nR2hZIiLMvJntrmB/h6lWSzF1Kj+Jum2bBnPm0JMUb96UYdMm4PPP78FoFGPOHHrXkJZmQFUVYDLx\nk/Xbt2vg6ws8/bQFs2crsGePjA2LLVnij6wsHRISjIiIsGLjRr4Yo78/hUmTahEQQOGHH3zQoQMw\nYUIgwsMt+PRTDfz9KQwbZkJyct2uQSIBunWzICnJhO++88X+/XRyOyCAwm+/SQSdz9279EL87bdm\nnkKwEIcO+bLFCQAd4rtyxfF+TugzUKuliIgws8lusRj4+9/5ulsURTntkrda67S+7BUC9u2T8ooO\nGnIO3qaZ5Y15CW+4Li2B2zuS2tpatGvXjvc7i8UCX1/hKXCE1kFxsQLDhqmQmKjErVu+DrX9zur9\nuZ3dQhw6JOVNGkxKohfmN94IYPtPsrPlGDjQwpOnz86W46effJGf78dW+JhMwI0bIixerEdwsI1t\nJFywgM6VMHfIGzZoERFBy87v2iVDly4UPvjADyYT8OqrZvzrX0qMGhUIi0WECRNqMWKECUuWyJGT\nI0NmpgELFvhj1y4ZpkwxYe9e+hw6nQiVlWLeLiUrS4e9e6UIDrbxphJev+4juHtgpN+3btWy0u/9\n+lkavLtn7rSHDVPh6lVfdldof9yxY6J6JyhOnqzE0aO+vOubmGhk7du82Y/9jAoKaly6iyZy8S2L\nt06WdNuRREZG4ssvv+T97uDBg4iKimo2owgtC3Mnx61S4oYGGgoXcB+/ft0HmzfXNf7l5Ghx6JDv\nn69Dl+N27myFUImHVOr4y3PnJGxnu0plQ3p6LXbtkmHpUn8sWGBAv35m5ORoIZUCeXl0jmb2bD38\n/ICrV2nHw4S34uLM+Ne/jGwXfEWFGFOnBsBgELGhprg4M9LTFTCZgBEjTLhxQ4Q5cwxYs0aHqCgr\n1q+nF9sRI0xISDCifXsbJk+uRU6OjpVGqagQIykpkN09FBaqMWiQCfn5dYnqt97yh1YrQmysBfPm\n+UOppOoNg6jVUqSlKTBihAkjRpiQlqYQXEzUaikmTaoLV339dcMLTnw87TRyc+lyb+YzEqrS83aa\nEm5rDXhT2M4et6u21Go1srOzodFoUFVVhZCQEPj5+WHu3Ll46KGH7pedbkOqtlyHqTARqlISmgDI\nrT4Rqk45elQDo1E4qbt5swadO5thNEpw4oQUOTkyxMWZMWSIGfn5UowebWaFFTMyDHjvvbrqqrIy\nsUNlGWPL+fMKlJVJcPOmCJGRNraRkVsdlpenhckEngZXaCgtMDllCh3uYaYucivB1q7V4b335GwI\nbskSOa+iimHXLjrPwyT+k5Pp/IZQUtt+0iK9U9PxKr2Ya1xdLcU338h5Zb/PPWfgFUIwx23erGCn\nSIaE0IPCuOKS3NDWunU6xMbS37Om9jy4WwFV3/HN8d33ZBPg/frbbakqsMZWbTWq/Ndms+HKlSu4\nffs22rdvj4iICFZ/y1sgjsQ9iosVOHxY6rBQu+tIIiMt+PRTHaRSfmxaSMZ+82YN7twRs/pbaWkG\n7Njhi4kTTQgMpCCXU5g5k170PvhAh/btbbzxuYx9YjFw7Jj0zy58o8N7YIQcV6+WoaZGjMxM9zvv\nCAAAHfBJREFUA89Z3bwpQseONpSWSrB/vy+WLjUgJcVx/O/evVIkJhrZ4VhJSSbk5UkxY0YtLl2S\nICrKCr1exMsxdO1qFlwALl+W8hSC8/Kk+M9/qgVl/l1dROyrxHr0MOOJJ/QOC+vNm3KYzSJeaTfz\nGXGPawhu+bh9X40znDmt+/ndbwkH86A6ErdX/08++QRXr15F9+7dMWDAAPTo0cPrnAjBfaKjdUhO\n1jloMTVUzcUNJ0RGWrBokQEvvkiHxk6dCmA1vFQqE2w28GL2334rRXo6vwLqmWfopLlYDMyf748p\nUwzYsUODc+ckWLhQjpUrdby8g0JhhclU1zGu1dJlw5Mm1WLSpFoEB9vQu7cVCxfKMWaMBWYzcO+e\nCAkJRiQkGBESYsWePVKUlNDd3leu+ODECccaFH9/ig2rLVjgj3ffpWe9z5tnwMaNfti9W4Z27Wys\nHSYTcPiwFBqN47kMBgn699fyRuRmZ+scrg93dG1DCFWJPfaYhf2MuJ/ZzZtijB4dyOqscT9Ld+To\nx44NRl6eAlqtBAqFzSWb7e105z02BW8OC7mCt4ftGtVHsnLlSkilUgwaNAixsbGN9mIE74B7p9a/\nv4knj25fKST05a1vZsnUqQHsDiE3VwOlki7jZbrc5XLHzXBsrBnR0Ra8/Tadp+jYkcK4cfTda2pq\nLTZulLHyIT16mBEcbOJVSh0+7MNrXly5ku4hiY214MYNEebONWD+fO5uQ8b2jqxdq8OcOQqcOiXB\nmjU6pKTUdceXlEiwalVds2VGhj+2b9fgu+98WQmT48d9/7xGNrb50r7TPi2N7uDPzhb/WdprYxWF\nnRUzNFdPAjcfNnq0CYcP05+vfZisoXOkpSl4o42XLtXj3Xf9G2XT/aY5q7k8GTbztio5Lo0ObZ0/\nfx7Hjx/H6dOnERISgtjYWK+aSUJCW67hLMzQmHkX9ttv7gjaKVMM6NrVhnffretQDwiwsmGRtDQD\ndu3yxcKFtZg4MaDezvL4eKODvlR9w7uYXhXGKaxapcOSJXJWLDI01IaNG7U4fdoH48frIZFIUVNj\nxcyZCowbR5//u+988NZbtRgzJtDBll276sqRmZzE0aP8qY+RkRZs3arF7t0yVsMsMtLikL/w87Ph\n4kUpLzTG7T4Xi+FUPNKVz4vpSOfmgHJytOjZ0+SGMKUUeXkKwRAiM6vFGS0d2mqusJAr19cTYenm\npEVzJFzUajU2bdqE8+fP43//93+bcqpmhTiShnH2B+bOHx/3Lo07HdA+Mb14sZ43V505JwPTLZ+Y\nqMSbbxpx/bpjcp1xPkKxf7WaDiWNHu244K9dK2d/zs3VYvJk2saMDANycmTsjBClUonyciMvub1y\npQ4bN8rY7nuh98ZdRG/ckPN2ZkKOZM4cg+BCnJ8vY5P1b76pw+XLro9GBgCtNgAmk/MQ1YULCp76\nM9cpuppoFzpHQUGNoMy+EPcz2S5EcxQTuPL38KA6kkaFtmpra3Hq1Cl8//33uHDhAqKiojB9+vRG\nGUBo3dj/gfbvr8Wnn1IoKxNDKgXbwZ6bSzcA2nPrli9PztxmoxeYa9fE6NvXzDYiAsDSpXpkZMjh\n6wssXy7m3c1HR+vYGP+6dRL2ORs26DB/Pn/2x/HjPmyT4YABJgwdym/qs9nAk0555x0F22eSmGjE\nqFFGTJ4cwGt+fP31WshkVqjV0j/zSmLBWfeMSGVcnMlBkubJJy2w2QC9XvRn977E7ZBMWJgIGo3z\nO21GBp6LViticxauhH2ionTIyRHxPoOmOpHmOl4Ibw4LtQXc3pGsXr0aZ8+eRZcuXRAbG4uYmBgE\nBgY26sVLSkqwbds22Gw2PPvss3jllVcEjystLUVmZiZSUlLQv39/l85NdiSu0ZTQVn13adeuyZCc\nrGAl2MPC6ham//5XyevqzsuTOoj9HT+uZB3BggV6SCTAL79InN7Nc+8OuQKIzz9fi9raOqFEpqSY\n2UnY31UqlUqUlRmdhujy8zUwGsF2xHPnhHCvFTOAyr7qLTNTjzt3RAgKAm+Hw6gtM2rIvXs72sHM\nRgGEF0RXvzvca2y/u3In7NPUmfH23yl7+71Jip2EturHbUfy5ZdfIjY2Fu3bt+f93mazuVW9ZbPZ\nMHv2bMyfPx8qlQrp6emYPXu2w7RFm82GJUuWQCaTYciQIYiJiXHp/MSRuI6zxaChx+wXuobKhe17\nHaRSNNiXEh9vRESEDVev0r+LjTVjxowAh9eVy60Qi+HQo8FdfBsqVQ0ICMD16ybcuOGLOXMUqK4W\n4/33dVi+nO4j4To/Lu6ECJnd0KFDvpgxoxalpXVOknn8wAEpvv1WzSsHrs9hcXHlu8NV7pXLKfTq\nZcXixXSiPCdHi/79tU6f31hcCQ9x7fdGBd2GHOeD6kjcDm3Z7xrKyspQVFSE77//Hrm5uS6fp7S0\nFKGhoQgJCQEADBw4EMXFxQ6O5ODBg4iJicGVK1fcNZXgIg3NnXD2mH01kdDQLC7BwSYMHUovjoy6\nbUMLg0JB3+swoaBnnjHzXnfdOh07y2TjRh2rGsyg00l4YZeCghp2Fr09R4+KkJxMT/9ctUqHn3+W\nYNEiOV56yYyoKAt+/tkHcXFmiMVwGHLlyjVidh6rVmnxzDNmNjHPDZMx2Gz8kAzgOJWwoMDmckiJ\nC1e5NzLSgsxMPUpLJejZk4R9nEHCYsI0KkdSU1OD48ePo6ioCGVlZYiMjMQbb7zh1jnUajVPs0ul\nUqG0tNThmOLiYixYsAAffvghbxoj4f7gbqhCKPa8ZYsOkybZj4B1/hwG+4U3K0uHrl2tePXVugT6\ntGkB7Fheg4FOzjNVWDNmKLB5sxbJyXUJf8a5OXaY86ug1GopkpPrSoNTUxVYt06HffuAmBgzKisl\n2LOHdmZDh5rw6KO0fLxMZkV+vgazZinYwVzc98V9vxIJMHCgiRVlDA72R58+VmRk+LP25ubK2HMI\nzTbh8tlnfhg6VCwYdhS6vkLXePJkI3bskGLpUj10OgkAqVvlwK7ibhnzgybF3ppx2ZFYLBYUFxfj\nyJEj+Omnn9CxY0c8/fTTuH37NlJSUhAcHNzsxm3btg2vvfYaRCIRKIpCG53B5TU0Nh5t/8c9aBDl\ntO/E2e8BeuHNzwe+/pouhV2/3tEOxgGo1VJUV9NzSphqpx9/lDj0mgj1EthXKgk1D5486YMZM2rx\n448+2LHDj/f88eNrERpKsXkOpoxWaBFm3q/QNX74YSkKCsxsaI5R9BU6lruwMmXH3LG5FEW59Dna\nO7fOna0YN66uDLtHDx888YS+3s+osbib9CZJ8taBy44kOTkZQUFBeOaZZzB+/HiEhYUBAA4dOtSo\nnYJKpcLdu3fZn+/evQuVSsU75urVq1i7di0AQKPRoKSkBD4+PoiOjuYdd+HCBVy4cIH9OT4+HspW\nPPxZKpW2uP23blGYPDmAt1AWFYkQFub+ZyuVShEezjxP5vTY+mxJTKyzZdYsBT78UIepU+ldzpYt\nOjz2mBQikQwBARQ2b9aitFTCLugZGQb07WvB4ME2hIaKIRIpodU63oQwlUppaQpkZYmRni7H8uV6\ndnfA5ENiY+n3wm2mPH7cB5062bB0qT9vp1RUpIVSKfye67vGnTox18qHc6xU8NghQ4CvvtJgxw4p\nbzgY/Z2RobJSjMmT5S59jsxX7NYtG09/jJaaESMiQtyoz78h6r7ajtdJ6Lvv7HhvwxN/u83N7t27\n2f9HRUW5JMjrsiMJDw9HaWkpLl++jA4dOiA4OBhyubzhJ9ZDt27dUFFRgcrKSqhUKpw4cQKzZ8/m\nHbNx40b2/zk5OXjqqaccnAgg/GZbc8LLEwk7k8kxbGIymRosJRXCmf2uhM7sbamuFqNHDyNvmp6W\nkw/u3FmK5OS63MHy5XIUFhoQEFB3XEAAkJtL8XIVS5bIoVLZ8NZbtSgq8kFlpRjLlvlh3TodTp70\nQV6eFPPmGbBsmRxBQTYsXGhgGxtXrtThwgXHCYrOrpk717i+Y7VaE0JDgaFD6ZwRU1odEKCDRgNY\nrQFu2cT03gjb6/7n39RS3daerG4L9sfHx7v9PLeqtiorK3H06FEUFRVBrVbjr3/9K86fP481a9Y4\nzChxhbNnz/LKf0eNGoXCwkIAwPDhw3nHMo6ElP/eP5qr1LI++905vzvHNqZ58vp1H6SmBmDyZCO7\nk+F2qL/zjgG9elkRHGyB1QrBRkf70FZTBQvdPVZo0Q4ICMCRI1S9zxMaejVhQi3CwigsX15Xityh\ngw0PPWR1K7zVHN+ftrAQt2b7W7yz/ddff8WRI0dw8uRJSCQSDB06FOPGjWuUEfcD4kgaR3M0fwnZ\n35hSTnds4S5iznIVDNXVUtTUCHfBP/oo5dDfYt+tHhpqw7ZtGlRUiPHYY1Z06GBxsLM++xklZGf9\nII25BkDdtRd6Hvca5edr2M50lcqGpUv1KCsTo1s3G1QqG9LS/KHTiV0ut22uUt3WvhC3dvtbTP2X\nITIyElOmTMHmzZsxceJElJeXN/ZUBC+iJSfe3brlfKqmO7ZERJixf38N8vM1yMjwd1C25cJMg9y9\n2zHm3ru3lVXj5b72o48asG5dnfLwypX0uNw33lDitdccG3Kdqc2qVCaUlvq6pEbb2M/D/nn2qrvc\noVdqtRjr1/vh5ZdNuHhRgjffDMCVK40q6CQ8oDRZ/10qlSI2NhYZGRnNYQ+hjaJSmXgS9amptZg1\nS3jSn7swjuHTT/3YUuD6JMq5C2p+vow3Njc3V4MhQ6zYs6ea7UznPj82VoP9+2vw73/fw5UrYlRV\n0XfzCQlGGAwSwdcQssNTUupcDh3y5X0e2dk6hIfrMXSoiSdr46oT83aZc8L9hdx2EFqMnj3p8bRa\nrYidWthUuIsyM5LXGQaDhBVHVKvFyM2VsV3xKpXpz9CEcOktQM/yYH6/dGmdfMtnn/lh+HDRfSmZ\nbQ7sezIYkUruyACgaeW2pFT3wYU4EsJ9hxuvd7er3VVUKhv8/Sle+a79+bnOgRFPzM7W8TrDb92i\nUFMjR1qagldCyyyQ3F6U8nIxQkIotuM+PNyGzp2lDTbSearRTmihr69hsbEQB/Jg0mQZeW+FJNs9\nB9d+oTv75h4OVFLij0uXfJGdLRcUigTq1wXjOhH7UbX2QoYAX6Lk44+1DrL43HM29D7vx5CktvTd\naY20dvtbVEaeQHCF5pxM54zHHrMgKSmQzTkkJip5c07qQy6v0wWztzU7m5aMZzrfGZu5O4kuXZhR\ntnVd9VytsYbeZ3NdB09O7SMQAOJICA8IjQknvfZaLZKS+NVb9uGhvDywuyEAfw63arkF3X7HN2RI\nmwwwELwcEtryQlr79rih0Nb9wNXmPWfjahtjqyelzoVeu6hIi4CA+yMD3xK0pe9+a4SEtgheSUtV\n8jh7HVcdRHS0DkVFogZH1RIIBD5N7iMhEBqiqU2O9v0c7ryOuz0bYWEit2x1t3+CViuWuvye3H3t\n0NAmnZJAaBRkR0Lwarxp1Gp9uLrrKi5WIC1NwdP3ckXOxZ3XFolat/IsoXVCdiQEr6U5OsBbquPa\n2a5LrZbixg05Jk9WIjbWguxsOfuepk0LwObNCqcyKU15bQKhJSA7EkKbx5Md18yOKiHBWO8xWq3o\nvpVGEwgtAdmRELyW5txNeOKuXUjX6/hxH56+V2pqLfbubVmdLQKhuSE7EoJX01b0mxhdr/x8DRQK\nK/7+dwNu3fLFrFmKZpeLIRBaGuJICF5Pa11ghYQSuZIsKpUJe/a0fidJIBBHQiDcRxraUREHQmgL\nEEdCINxniLMgtHVIsp1AIBAITYI4EgKBQCA0CeJICAQCgdAkiCMhEAgEQpMgjoRAIBAITYI4EgKB\nQCA0CeJICAQCgdAkiCMhEAgEQpMgjoRAIBAITYI4EgKBQCA0CY9KpJSUlGDbtm2w2Wx49tln8cor\nr/AeP336NHbv3g2RSASRSIRx48bhL3/5i4esJRAIBIIQHnMkNpsNeXl5mD9/PlQqFdLT0xEdHY2O\nHTuyxzz++OPo27cvAOD69etYuXIlNmzY4CmTCQQCgSCAx0JbpaWlCA0NRUhICHx8fDBw4EAUFxfz\njvHz82P/X1tbi8DAwJY2k0AgEAgN4LEdiVqtRrt27difVSoVSktLHY47deoUPv/8c1RVVSEzM7Ml\nTSQQCASCC3i9jHy/fv3Qr18//PLLL9iwYQPWrVvnaZMIBAKBwMFjjkSlUuHu3bvsz3fv3oVKpar3\n+F69esFms0Gj0UCpVPIeu3DhAi5cuMD+HB8fj0ceeaT5jW5B7N9ja6M129+abQeI/Z6mtdu/e/du\n9v9RUVGIiopq8Dkey5F069YNFRUVqKyshMViwYkTJxAdHc07pqKiAhRFAQCuXr0KQPhDioqKQnx8\nPPuPeyFaI8R+z9GabQeI/Z6mLdjPXUtdcSKAB3ckEokEEydOxLJly9jy344dO6KwsBAAMHz4cPzw\nww84evQoJBIJ/Pz8MHv2bE+ZSyAQCIR68GiO5Mknn8STTz7J+93w4cPZ/7/88st4+eWXW9osAoFA\nILhBm+xsd3U75q0Q+z1Ha7YdIPZ7mgfVfhHFJCEIBAKBQGgEbXJHQiAQCISWgzgSAoFAIDQJr29I\ndAWtVos1a9bgzp076NChA1JSUqBQKByOy8nJwdmzZxEYGIhVq1Z5wNI6GhKsBICtW7eipKQEMpkM\n06ZNQ5cuXTxgqTAN2X/jxg3k5OTg2rVrSEhIwEsvveQhS4VpyP5jx46hoKAAFEVBLpdj0qRJCA8P\n95C1jrR2wVNXvv8ALaWUmZmJlJQU9O/fv4WtrJ+G7L9w4QLef/99PPzwwwCA/v374x//+IcnTHXA\nlWt/4cIFbN++HVarFUqlEu+9957zk1JtgB07dlBffvklRVEU9cUXX1A7d+4UPO7ixYvU1atXqbfe\neqslzXPAarVSM2bMoP744w/KbDZTb7/9NlVeXs475scff6SWL19OURRFXbp0icrIyPCEqYK4Yn9N\nTQ1VWlpKff7551RBQYGHLBXGFft/++03SqfTURRFUWfPnm11199gMLD/Lysro2bMmNHSZtaLK/Yz\nx7333ntUVlYWdfLkSQ9YKowr9p8/f55asWKFhyysH1ds12q1VEpKCnXnzh2Koui/5YZoE6Gt4uJi\nDB48GAAwZMgQnD59WvC4Xr16Ce5UWhpXBCu576l79+7Q6XSorq72hLkOuGJ/YGAgunXrBolE4iEr\n68cV+3v06AF/f38AQEREBE+FwdO0dsFTV+wHgIMHDyImJsarbAdct5/ywjomV2w/fvw4+vfvz2oh\nunL924QjqampQXBwMAAgKCgINTU1HrbIOUKClWq12ukx7dq1czjGU7hivzfjrv3fffedQ7+TJ3HV\n/lOnTiElJQXLly/HhAkTWtJEp7j6/S8uLsZzzz0HABCJRC1qozNcsV8kEuHSpUt45513kJWVhd9/\n/72lzRTEFdtv3boFrVaLRYsWYe7cuTh69GiD5201OZIlS5YI3pH/85//5P3sTV+4puKNdzQPGufP\nn8fhw4exZMkST5viNq1Z8HTbtm147bXXIBKJQFFUq/tb6NKlCz788EPIZDKcPXsWK1eubDXX32q1\n4v/+7/+wYMECGI1GZGZmonv37ggLC6v3Oa3GkcyfP7/ex4KCglBdXY3g4GBUVVUhKCioBS1zH1cE\nK90VtWxJvNk2V3DV/rKyMuTm5mLevHkICAhoSROd0pyCp57AFfuvXr2KtWvXAgA0Gg1KSkrg4+Pj\noMfnCVyxXy6Xs/9/8sknsWXLFmi1Wo9/j1yxvV27dlAqlZBKpZBKpejVqxfKysqcOpI2EdqKjo7G\nkSNHAABFRUXsVEVvxRXByujoaHZLeenSJSgUCjZ852lcsZ/BG+8kXbH/zp07+OCDDzBz5kyEhoZ6\nyFJhmlPw1BO4Yv/GjRuxadMmbNq0CTExMZg0aZJXOBHANfurq6vZ68/MWfK0EwFcs71v37747bff\nYLPZYDQacfnyZd7kWiHaRGd7feW/arUaubm5SE9PBwCsXbsWv/zyCzQaDYKCghAfH4+hQ4d6xOaz\nZ8/ySvBGjRrFE6wEgLy8PJSUlMDPzw9Tp05F165dPWKrEA3ZX11djfT0dOj1eojFYvj5+WHNmjW8\nJLAnacj+jz76CKdOnUL79u0B0CKjWVlZnjSZR0P279u3jyd4mpiYiIiICA9bXYcr33+GnJwcPPXU\nU15V/tuQ/YcOHUJhYSHEYjFkMhkSExPRo0cPD1tN48q1LygowJEjRyASiTBs2DC88MILTs/ZJhwJ\ngUAgEDxHmwhtEQgEAsFzEEdCIBAIhCZBHAmBQCAQmgRxJAQCgUBoEsSREAgEAqFJEEdCIBAIhCZB\nHAmBQCAQmgRxJAQCgUBoEsSREAhtlMrKSqePV1VVwWg0tpA1hLYMcSQEQj2kpqbi4sWLXns+Z/zx\nxx+4dOmS02OUSiX27dvXIvYQ2jZEIoXQZnn11Vexfv16dtwpAOzevRt//PEHZs6c6da5pk+fjqlT\npzbruNr7cU6GnTt34vXXX+f9zmaz4ciRI7h06RLOnTuHJ598EkOGDMGNGzfYIWoEQmMgOxLCA0VT\n5tU09p7LarU2+zmdce3aNd7wIoaPPvoInTp1wpQpU5CYmIigoCBERETg3LlzzW4D4cGi1cwjIRCa\nA4qiWGcyffp0xMXF4ejRo7h9+zaeeOIJTJ8+Hb6+vuzjU6ZMwZEjR3Dnzh1kZ2dDLBZjzJgxGDly\nJL788kt8++23uHfvHtq1a4eEhAT069ePfe5zzz2HY8eO4datW9ixYwdmzpzJ7kA2bNjAO+c//vEP\nlJaWIjU1lbV169atEIvFeOONN9x6j2fOnHEYpXD9+nWcPn0a06ZNA0BLhTNquoGBgaioqPA6uXxC\n64HsSAgPNP/9738xb948bNy4EWVlZexcGwaRSISZM2eiffv2mDt3LvLz8zFy5EgAQGhoKJYsWYLt\n27djzJgx2LBhA2+K54kTJ5CRkYFt27ZBLOb/qdmfc/DgwSgpKYFerwdA72JOnjzZqJBTaWmpw/yI\n4OBg+Pj44IMPPsCpU6d49oSHh7MzSwiExkAcCeGB5vnnn0dwcDACAgLw1FNP4dq1ay4/NyYmhh02\nNmDAAISFhbFDjJhzq1QqdofjjODgYPTq1QsnT54EAJSUlCAwMBBdunRxOPbOnTv44Ycf2AmCFouF\nNwrYZDI5hPACAgLwP//zP2jfvr3DgCWFQsGbmkcguAsJbRHaLGKx2CE/YbVaIZFI2J+5UyelUimq\nqqpcPn9RURG++uor3L59GwBQW1sLjUbDPi6Up3DG4MGDUVhYiGHDhuHYsWMYNGiQ4HE3b95EREQE\nvv76awD0DoQZwAXQSXUuFEXh448/xiuvvCIYvpJKpbBYLG7ZSiBwITsSQpulffv2Dr0UlZWV6NCh\ng+DxzhLx9o/dvn0bH3/8MZKSkrB161Z88skn6NSpEy953lBi3/7xvn37oqysDNevX8eZM2fqdSR9\n+vTBkSNH2MfPnTuHPn36sI9zHSVAOzwAPCfy+++/s//X6/VeMQaW0HohjoTQZnn66afxn//8B2q1\nGjabDT///DPOnDmDmJgYweOdVVAFBQWhoqKC/Zlp5FMqlaAoCocPH0Z5eblb9tmfUyqVon///li/\nfj26d+/udEdz+fJlREZGAqAdSVRUFEpKStjz1tbWssdeuXIFarWa3XX8+OOPOH/+PPt4dXU1SbQT\nmgRxJIQ2y5gxY9CzZ0/Mnz8fEydOxGeffYZZs2Y5JKIZRCJRvbuIUaNGYe/evZgwYQIOHDiAjh07\n4qWXXkJmZiaSk5NRXl7OLuyuYn9OABgyZAjKy8vr3Y0w9O3bF8XFxTh58iRCQkJw9uxZhIeHAwB6\n9+7Ny9XExcVBq9Vizpw5yM3NhUwmQ1xcHPv4tWvX0LNnT7dsJxC4kIZEAsGLuHPnDlJSUrB582b4\n+fk16hw6nQ779+9HQkJCg8eaTCZ8/vnnGD9+fKNei0AAyI6EQPAabDYbDhw4gIEDBzbaiQB0FZZS\nqcS9e/caPPbEiRMYPnx4o1+LQACIIyEQvILa2lqMHz8e586dQ3x8fJPP98ILL+DUqVNOj7lz5w4U\nCgUeeeSRJr8e4cGGhLYIBAKB0CTIjoRAIBAITYI4EgKBQCA0CeJICAQCgdAkiCMhEAgEQpMgjoRA\nIBAITYI4EgKBQCA0CeJICAQCgdAkiCMhEAgEQpP4/0JMMJiF60AKAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x15ede7b8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.scatter(*u_v_F)\n",
    "plt.xlabel(r'Unitarity $u(\\mathcal{E})$')\n",
    "plt.ylabel(r'Average Gate Fidelity $\\overline{F}(\\mathcal{E})$')\n",
    "savefig('unitarity-vs-agf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Decay of Unitarity"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Finally, we look at the submultiplicitivity of the unitarity by drawing two random channels, and for each, plotting the unitarity of powers of the channel (solid line) versus powers of the unitarity of the original channel (dashed line)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZgAAAEdCAYAAAAxRnE+AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x15abaf98>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for S, style in zip(random_channels(2, 2, rank=None), ['r', 'b', 'm']):\n",
    "    u0 = qt.unitarity(S)\n",
    "    u_decay = [qt.unitarity(S ** idx) for idx in xrange(10)]\n",
    "    plt.semilogy(u_decay, '-' + style)\n",
    "    plt.semilogy(u0 ** np.arange(10), '--' + style)\n",
    "\n",
    "plt.xlabel('Number of repetitions $n$')\n",
    "plt.ylabel(r'Unitarity $u(\\mathcal{E}^{\\circ n})$')\n",
    "savefig('unitarity-decay')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcUAAAFzCAYAAABPUhLsAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x17d02748>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "qt.visualization.hinton(S);"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

